HEDGEHOG: Hierarchical Evaluation of Drug Generators Through Rigorous Filtration

Generative molecular models can support early drug discovery by proposing new candidate compounds de novo. In practice, useful candidates must balance target-relevant activity, physicochemical properties, and other multiparameter design constraints. However, standard metrics commonly used to evaluate molecular generators only weakly reflect whether the generated compounds are medicinally plausible and suitable for downstream computation. This can produce an incomplete view of model performance and inefficient use of computational resources. We introduce HEDGEHOG, a unified six-stage filtration benchmark that is constructed as a hit identification workflow: (i) preprocessing; (ii) physicochemical descriptor screening; (iii) structural alerts and graph-sanity checks; (iv) synthesis feasibility; (v) docking; and (vi) three-dimensional pose and interaction checks. We evaluated 22 generative models in a KRAS G12D case study, using three runs of 1,000 requested generation attempts per model. The models showed different patterns of attrition, and final survival ranged from 0 to 127 molecules per run. None of the standard metrics showed a significant association with final survival after correction for multiple testing. HEDGEHOG provides a reproducible benchmark for evaluating molecular generative models by measuring molecule survival through chemical filters. The framework identifies stage-wise failure modes across generator classes and provides a practical basis for developing molecular generators better aligned with early drug discovery.

==> anc/Supplementary_File_1.csv <==
rule_id,rule_set,description,smarts,rule_set_name,priority,mincount,source,catalog_description
0,1,R1 Reactive alkyl halides,"[Br,Cl,I][CX4;CH,CH2]",Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
1,1,R2 Acid halides,"[S,C](=[O,S])[F,Br,Cl,I]",Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
2,1,R3 Carbazides,O=CN=[N+]=[N-],Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
3,1,R4 Sulphate esters,"COS(=O)O[C,c]",Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
4,1,R5 Sulphonates,"COS(=O)(=O)[C,c]",Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
5,1,R6 Acid anhydrides,C(=O)OC(=O),Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
6,1,R7 Peroxides,OO,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
7,1,R8 Pentafluorophenyl esters,C(=O)Oc1c(F)c(F)c(F)c(F)c1(F),Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
8,1,R9 Paranitrophenyl esters,C(=O)Oc1ccc(N(=O)~[OX1])cc1,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
9,1,R10 esters of HOBT,C(=O)Onnn,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
10,1,R11 Isocyanates & Isothiocyanates,"N=C=[S,O]",Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
11,1,R12 Triflates,OS(=O)(=O)C(F)(F)F,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
12,1,R13 lawesson's reagent and derivatives,P(=S)(S)S,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
13,1,R14 phosphoramides,NP(=O)(N)N,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
14,1,R15 Aromatic azides,cN=[N+]=[N-],Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
15,1,R16 beta carbonyl quaternary Nitrogen,"C(=O)C[N+,n+]",Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
16,1,R17 acylhydrazide,[N;R0][N;R0]C(=O),Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
17,1,"R18 Quaternary C, Cl, I, P or S","[C+,Cl+,I+,P+,S+]",Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
18,1,R19 Phosphoranes,C=P,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
19,1,R20 Chloramidines,[Cl]C([C&R0])=N,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
20,1,R21 Nitroso,[N&D2](=O),Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
21,1,R22 P/S Halides,"[P,S][Cl,Br,F,I]",Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
22,1,R23 Carbodiimide,N=C=N,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
23,1,R24 Isonitrile,[N+]#[C-],Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
24,1,R25 Triacyloximes,C(=O)N(C(=O))OC(=O),Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
25,1,R26 Cyanohydrins,N#CC[OH],Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
26,1,R27 Acyl cyanides,N#CC(=O),Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
27,1,R28 Sulfonyl cyanides,S(=O)(=O)C#N,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
28,1,R29 Cyanophosphonates,P(OCC)(OCC)(=O)C#N,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
29,1,R30 Azocyanamides,[N;R0]=[N;R0]C#N,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
30,1,R31 Azoalkanals,[N;R0]=[N;R0]CC=O,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
31,1,I1 Aliphatic methylene chains 7 or more long,[CD2;R0][CD2;R0][CD2;R0][CD2;R0][CD2;R0][CD2;R0][CD2;R0],Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
32,1,I2 Compounds with 4 or more acidic groups,"[C,S,P](=O)[OH].[C,S,P](=O)[OH].[C,S,P](=O)[OH].[C,S,P](=O)[OH]",Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
33,1,I3 Crown ethers,[O;R1][C;R1][C;R1][O;R1][C;R1][C;R1][O;R1],Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
34,1,I4 Disulphides,SS,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
35,1,I5 Thiols,[SH],Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
36,1,"I6 Epoxides, Thioepoxides, Aziridines","C1[O,S,N]C1",Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
37,1,"I7 2,4,5 trihydroxyphenyl",c([OH])c([OH])c([OH]),Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
38,1,"I8 2,3,4 trihydroxyphenyl",c([OH])c([OH])cc([OH]),Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
39,1,I9 Hydrazothiourea,N=NC(=S)N,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
40,1,I10 Thiocyanate,SC#N,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
41,1,I11 Benzylic quaternary Nitrogen,cC[N+],Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
42,1,I12 Thioesters,"C[O,S;R0][C;R0](=S)",Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
43,1,I13 Cyanamides,N[CH2]C#N,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
44,1,I14 Four membered lactones,C1(=O)OCC1,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
45,1,I15 Di and Triphosphates,P(=O)([OH])OP(=O)[OH],Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
46,1,I16 Betalactams,N1CCC1=O,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
47,1,N1 Quinones,O=C1[#6]~[#6]C(=O)[#6]~[#6]1,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
48,1,N2 Polyenes,C=CC=CC=CC=C,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
49,1,N3 Saponin derivatives,O1CCCCC1OC2CCC3CCCCC3C2,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
50,1,N4 Cytochalasin derivatives,O=C1NCC2CCCCC21,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
51,1,N5 Cycloheximide derivatives,O=C1CCCC(N1)=O,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
52,1,N6 Monensin derivatives,O1CCCCC1C2CCCO2,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
53,1,N7 Cyanidin derivatives,[OH]c1cc([OH])cc2=[O+]C(=C([OH])Cc21)c3cc([OH])c([OH])cc3,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
54,1,N8 Squalestatin derivatives,C12OCCC(O1)CC2,Glaxo,8,1,ChEMBL,Glaxo Wellcome Hard filters
55,2,> 2 ester groups,"C(=O)O[C,H1].C(=O)O[C,H1].C(=O)O[C,H1]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
56,2,2-halo pyridine,"n1c([F,Cl,Br,I])cccc1",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
57,2,acid halide,"C(=O)[Cl,Br,I,F]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
58,2,acyclic C=C-O,C=[C!r]O,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
59,2,acyl cyanide,N#CC(=O),Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
60,2,acyl hydrazine,C(=O)N[NH2],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
61,2,aldehyde,[CH1](=O),Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
62,2,Aliphatic long chain,[R0;D2][R0;D2][R0;D2][R0;D2],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
63,2,alkyl halide,"[CX4][Cl,Br,I]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
64,2,amidotetrazole,c1nnnn1C=O,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
65,2,aniline,c1cc([NH2])ccc1,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
66,2,azepane,[CH2R2]1N[CH2R2][CH2R2][CH2R2][CH2R2][CH2R2]1,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
67,2,Azido group,N=[N+]=[N-],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
68,2,Azo group,N#N,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
69,2,azocane,[CH2R2]1N[CH2R2][CH2R2][CH2R2][CH2R2][CH2R2][CH2R2]1,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
70,2,benzidine,"[cR2]1[cR2][cR2]([Nv3X3,Nv4X4])[cR2][cR2][cR2]1[cR2]2[cR2][cR2][cR2]([Nv3X3,Nv4X4])[cR2][cR2]2",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
71,2,beta-keto/anhydride,"[C,c](=O)[CX4,CR0X3,O][C,c](=O)",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
72,2,biotin analogue,C12C(NC(N1)=O)CSC2,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
73,2,Carbocation/anion,"[C+,c+,C-,c-]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
74,2,catechol,"c1c([OH])c([OH,NH2,NH])ccc1",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
75,2,charged oxygen or sulfur atoms,"[O+,o+,S+,s+]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
76,2,chinone,"C1(=[O,N])C=CC(=[O,N])C=C1",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
77,2,chinone,"C1(=[O,N])C(=[O,N])C=CC=C1",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
78,2,conjugated nitrile group,C=[C!r]C#N,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
79,2,crown ether,"[OR2,NR2]@[CR2]@[CR2]@[OR2,NR2]@[CR2]@[CR2]@[OR2,NR2]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
80,2,cumarine,c1ccc2c(c1)ccc(=O)o2,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
81,2,cyanamide,N[CH2]C#N,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
82,2,cyanate/aminonitrile/thiocyanate,"[N,O,S]C#N",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
83,2,cyanohydrins,N#CC[OH],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
84,2,cycloheptane,[CR2]1[CR2][CR2][CR2][CR2][CR2][CR2]1,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
85,2,cycloheptane,[CR2]1[CR2][CR2]cc[CR2][CR2]1,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
86,2,cyclooctane,[CR2]1[CR2][CR2][CR2][CR2][CR2][CR2][CR2]1,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
87,2,cyclooctane,[CR2]1[CR2][CR2]cc[CR2][CR2][CR2]1,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
88,2,diaminobenzene,"[cR2]1[cR2]c([N+0X3R0,nX3R0])c([N+0X3R0,nX3R0])[cR2][cR2]1",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
89,2,diaminobenzene,"[cR2]1[cR2]c([N+0X3R0,nX3R0])[cR2]c([N+0X3R0,nX3R0])[cR2]1",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
90,2,diaminobenzene,"[cR2]1[cR2]c([N+0X3R0,nX3R0])[cR2][cR2]c1([N+0X3R0,nX3R0])",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
91,2,diazo group,[N!R]=[N!R],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
92,2,diketo group,"[C,c](=O)[C,c](=O)",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
93,2,disulphide,SS,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
94,2,enamine,[CX2R0][NX3R0],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
95,2,ester of HOBT,C(=O)Onnn,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
96,2,four member lactones,C1(=O)OCC1,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
97,2,halogenated ring,"c1cc([Cl,Br,I,F])cc([Cl,Br,I,F])c1[Cl,Br,I,F]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
98,2,halogenated ring,"c1ccc([Cl,Br,I,F])c([Cl,Br,I,F])c1[Cl,Br,I,F]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
99,2,heavy metal,"[Hg,Fe,As,Sb,Zn,Se,se,Te,B,Si]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
100,2,het-C-het not in ring,"[NX3R0,NX4R0,OR0,SX2R0][CX4][NX3R0,NX4R0,OR0,SX2R0]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
101,2,hydantoin,C1NC(=O)NC(=O)1,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
102,2,hydrazine,N[NH2],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
103,2,hydroquinone,"[OH]c1ccc([OH,NH2,NH])cc1",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
104,2,hydroxamic acid,C(=O)N[OH],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
105,2,imine,C=[N!R],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
106,2,imine,"N=[CR0][N,n,O,S]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
107,2,iodine,I,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
108,2,isocyanate,N=C=O,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
109,2,isolated alkene,"[$([CH2]),$([CH][CX4]),$(C([CX4])[CX4])]=[$([CH2]),$([CH][CX4]),$(C([CX4])[CX4])]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
110,2,ketene,C=C=O,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
111,2,"methylidene-1,3-dithiole",S1C=CSC1=S,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
112,2,Michael acceptor,"C=!@CC=[O,S]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
113,2,Michael acceptor,"[$([CH]),$(CC)]#CC(=O)[C,c]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
114,2,Michael acceptor,"[$([CH]),$(CC)]#CS(=O)(=O)[C,c]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
115,2,Michael acceptor,C=C(C=O)C=O,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
116,2,Michael acceptor,"[$([CH]),$(CC)]#CC(=O)O[C,c]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
117,2,N oxide,"[NX2,nX3][OX1]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
118,2,"N-acyl-2-amino-5-mercapto-1,3,4-thiadiazole",s1c(S)nnc1NC=O,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
119,2,N-C-halo,"NC[F,Cl,Br,I]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
120,2,N-halo,"[NX3,NX4][F,Cl,Br,I]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
121,2,N-hydroxyl pyridine,n[OH],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
122,2,nitro group,[N+](=O)[O-],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
123,2,N-nitroso,[#7]-N=O,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
124,2,oxime,"[C,c]=N[OH]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
125,2,oxime,"[C,c]=NOC=O",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
126,2,Oxygen-nitrogen single bond,"[OR0,NR0][OR0,NR0]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
127,2,perfluorinated chain,[CX4](F)(F)[CX4](F)F,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
128,2,peroxide,OO,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
129,2,phenol ester,c1ccccc1OC(=O)[#6],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
130,2,phenyl carbonate,c1ccccc1OC(=O)O,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
131,2,phosphor,P,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
132,2,phthalimide,"[cR,CR]~C(=O)NC(=O)~[cR,CR]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
133,2,Polycyclic aromatic hydrocarbon,a1aa2a3a(a1)A=AA=A3=AA=A2,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
134,2,Polycyclic aromatic hydrocarbon,a21aa3a(aa1aaaa2)aaaa3,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
135,2,Polycyclic aromatic hydrocarbon,a31a(a2a(aa1)aaaa2)aaaa3,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
136,2,polyene,[CR0]=[CR0][CR0]=[CR0],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
137,2,quaternary nitrogen,"[s,S,c,C,n,N,o,O]~[nX3+,NX3+](~[s,S,c,C,n,N])~[s,S,c,C,n,N]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
138,2,quaternary nitrogen,"[s,S,c,C,n,N,o,O]~[n+,N+](~[s,S,c,C,n,N,o,O])(~[s,S,c,C,n,N,o,O])~[s,S,c,C,n,N,o,O]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
139,2,quaternary nitrogen,[*]=[N+]=[*],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
140,2,saponine derivative,O1CCCCC1OC2CCC3CCCCC3C2,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
141,2,silicon halogen,"[Si][F,Cl,Br,I]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
142,2,stilbene,c1ccccc1C=Cc2ccccc2,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
143,2,sulfinic acid,"[SX3](=O)[O-,OH]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
144,2,Sulfonic acid,"[C,c]S(=O)(=O)O[C,c]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
145,2,Sulfonic acid,"S(=O)(=O)[O-,OH]",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
146,2,sulfonyl cyanide,S(=O)(=O)C#N,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
147,2,sulfur oxygen single bond,[SX2]O,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
148,2,sulphate,OS(=O)(=O)[O-],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
149,2,Sulphur-nitrogen single bond,[SX2H0][N],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
150,2,Thiobenzothiazole,c12ccccc1(SC(S)=N2),Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
151,2,thiobenzothiazole,c12ccccc1(SC(=S)N2),Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
152,2,Thiocarbonyl group,"[C,c]=S",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
153,2,thioester,SC=O,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
154,2,thiol,[S-],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
155,2,thiol,[SH],Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
156,2,Three-membered heterocycle,"*1[O,S,N]*1",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
157,2,triflate,OS(=O)(=O)C(F)(F)F,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
158,2,triphenyl methylsilyl,"[SiR0,CR0](c1ccccc1)(c2ccccc2)(c3ccccc3)",Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
159,2,triple bond,C#C,Dundee,4,1,ChEMBL,University of Dundee NTD Screening Library Filters
160,3,2halo_pyrazine_3EWG,"[#7;R1]1[#6]([F,Cl,Br,I])[#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#7][#6][#6]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
161,3,2halo_pyrazine_5EWG,"[#7;R1]1[#6]([F,Cl,Br,I])[#6;!$(c-N)][#7][#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#6;!$(c-N)]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
162,3,2halo_pyridazine_3EWG,"[#7;R1]1[#6]([F,Cl,Br,I])[#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#6][#6][#7]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
163,3,2halo_pyridazine_5EWG,"[#7;R1]1[#6]([F,Cl,Br,I])[#6][#6][#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#7]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
164,3,2halo_pyridine_3EWG,"[#7;R1]1[#6;!$(c=O)]([F,Cl,Br,I])[#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#6;!$(c-N)][#6][#6;!$(c-N)]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
165,3,2halo_pyridine_5EWG,"[#7;R1]1[#6;!$(c=O)]([F,Cl,Br,I])[#6][#6;!$(c-N)][#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#6;!$(c=O);!$(c-N)]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
166,3,2halo_pyrimidine_5EWG,"[#7;R1]1[#6]([F,Cl,Br,I])[#7][#6][#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#6]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
167,3,3halo_pyridazine_2EWG,"[#7;R1]1[#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#6]([F,Cl,Br,I])[#6][#6][#7]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
168,3,3halo_pyridazine_4EWG,"[#7;R1]1[#6][#6]([F,Cl,Br,I])[#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#6][#7]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
169,3,4_pyridone_3_5_EWG,"[#7,#8,#16]1~[#6;H]~[#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])~[#6](=O)~[#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])~[#6;H]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
170,3,4halo_pyridine_3EWG,"[#7;R1]1[#6;!$(c=O);!$(c-N)][#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#6]([F,Cl,Br,I])[#6][#6;!$(c=O);!$(c-N)]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
171,3,4halo_pyrimidine_2_6EWG,"[#7]1[#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#7;R1][#6]([F,Cl,Br,I])[#6][#6]1([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
172,3,4halo_pyrimidine_5EWG,"[#7]1[#6][#7;R1][#6]([F,Cl,Br,I])[#6]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])[#6]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
173,3,CH2_S#O_3_ring,"[CH2]1[O,S]C1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
174,3,HOBT_ester,"O=C(-[!N])O[$(nnn),$([#7]-[#7]=[#7])]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
175,3,NO_phosphonate,P(=O)ON,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
176,3,acrylate,[CH2]=[C;!$(C-N);!$(C-O)]C(=O),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
177,3,activated_4mem_ring,"[#6]1~[$(C(=O)),$(S(=O))]~[O,S,N]~[$(C(=O)),$(S(=O))]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
178,3,activated_S#O_3_ring,"C1~[O,S]~[C,N,O,S]1[a,N,O,S]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
179,3,activated_acetylene,"[$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O))]C#[C;!$(C-N);!$(C-n)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
180,3,activated_diazo,"[N;!R]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O))])=[N;!R]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O))])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
181,3,activated_vinyl_ester,"O=COC=[$(C(S(=O)(=O))),$(C(C(F)(F)(F))),$(C(C#N)),$(C(N(=O)(=O))),$(C([N+](=O)[O-])),$(C(C(=O)));!$(C(N))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
182,3,activated_vinyl_sulfonate,"O(-S(=O)(=O))C=[$(C(S(=O)(=O))),$(C(C(F)(F)(F))),$(C(C#N)),$(C(N(=O)(=O))),$(C([N+](=O)[O-])),$(C(C(=O)));!$(C(N))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
183,3,acyclic_imide,"[C,c][C;!R](=O)[N;!R][C;!R](=O)[C,c]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
184,3,acyl_123_triazole,[#7;R1]1~[#7;R1]~[#7;R1](-C(=O))~[#6]~[#6]1,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
185,3,acyl_134_triazole,[#7]1~[#7]~[#6]~[#7](-C(=O)[!N])~[#6]1,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
186,3,acyl_activated_NO,"O=C(-[!N])O[$([#7;+]),$(N(C=[O,S,N])(C=[O,S,N]))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
187,3,acyl_cyanide,C(=O)-C#N,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
188,3,acyl_imidazole,"[C;!$(C-N)](=O)[#7]1[#6;H1,$([#6]([*;!R]))][#7][#6;H1,$([#6]([*;!R]))][#6;H1,$([#6]([*;!R]))]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
189,3,acyl_pyrazole,"[C;!$(C-N)](=O)[#7]1[#7][#6;H1,$([#6]([*;!R]))][#6;H1,$([#6]([*;!R]))][#6;H1,$([#6]([*;!R]))]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
190,3,aldehyde,"[C,c][C;H1](=O)",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
191,3,alpha_dicarbonyl,C(=O)!@C(=O),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
192,3,alpha_halo_EWG,"[$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-])]-[CH,CH2]-[Cl,Br,I,$(O(S(=O)(=O)))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
193,3,alpha_halo_amine,"[F,Cl,Br,I,$(O(S(=O)(=O)))]-[CH,CH2;!$(C(F)F)]-[N,n]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
194,3,alpha_halo_carbonyl,"C(=O)([CH,CH2][Cl,Br,I,$(O(S(=O)(=O)))])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
195,3,alpha_halo_heteroatom,"[N,n,O,S;!$(S(=O)(=O))]-[CH,CH2;!$(C(F)(F))][F,Cl,Br,I,$(O(S(=O)(=O)))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
196,3,alpha_halo_heteroatom_tert,"[N,n,O,S;!$(S(=O)(=O))]-C([Cl,Br,I,$(O(S(=O)(=O)))])(C)(C)",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
197,3,anhydride,"[$(C(=O)),$(C(=S))]-[O,S]-[$(C(=O)),$(C(=S)),$(C(=[N;!R])),$(C(=N(-[C;X4])))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
198,3,aryl_phosphonate,P(=O)-[O;!R]-a,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
199,3,aryl_thiocarbonyl,a-[S;X2;!R]-[C;!R](=O),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
200,3,azide,"[$(N#[N+]-[N-]),$([N-]=[N+]=N)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
201,3,aziridine_diazirine,"[C,N]1~[C,N]~N~1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
202,3,azo_amino,[N]=[N;!R]-[N],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
203,3,azo_aryl,c[N;!R;!+]=[N;!R;!+]-c,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
204,3,azo_filter1,[N;!R]=[N;!R]-[N]=[*],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
205,3,azo_filter2,[N;!$(N-S(=O)(=O));!$(N-C=O)]-[N;!r3;!$(N-S(=O)(=O));!$(N-C=O)]-[N;!$(N-S(=O)(=O));!$(N-C=O)],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
206,3,azo_filter3,[N;!R]-[N;!R]-[N;!R],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
207,3,azo_filter4,a-N=N-[N;H2],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
208,3,bad_boron,"[B-,BH2,BH3,$(B(F)(F))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
209,3,bad_cations,"[C+,F+,Cl+,Br+,I+,Se+]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
210,3,benzidine_like,c([N;!+])1ccc(c2ccc([N;!+])cc2)cc1,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
211,3,beta_lactone,"[#6,#15,#16]1(=O)~[#6]~[#6]~[#8,#16]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
212,3,betalactam,C1(=O)~[#6]~[#6]N1,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
213,3,betalactam_EWG,"C1(=O)~[#6]~[#6]N1([$(S(=O)(=O)[C,c,O&D2]),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)[C,c,O&D2])])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
214,3,bis_activated_aryl_ester,"O=[C,S]Oc1aaa([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])aa([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
215,3,bis_keto_olefin,"CC(=O)[$([C&H1]),$(C-F),$(C-Cl),$(C-Br),$(C-I)]=[$([C&H1]),$(C-F),$(C-Cl),$(C-Br),$(C-I)]C(=O)C",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
216,3,boron_warhead,"[C,c]~[#5]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
217,3,branched_polycyclic_aromatic,a1(a2aa(a3aaaaa3)aa(a4aaaaa4)a2)aaaaa1,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
218,3,carbodiimide_iso#thio#cyanate,"N=C=[N,O,S]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
219,3,carbonyl_halide,"O=C[F,Cl,Br,I]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
220,3,contains_metal,"[$([Ru]),$([Rh]),$([Se]),$([se]),$([Pd]),$([Sc]),$([Bi]),$([Sb]),$([Ag]),$([Ti]),$([Al]),$([Cd]),$([V]),$([In]),$([Cr]),$([Sn]),$([Mn]),$([La]),$([Fe]),$([Er]),$([Tm]),$([Yb]),$([Lu]),$([Hf]),$([Ta]),$([W]),$([Re]),$([Co]),$([Os]),$([Ni]),$([Ir]),$([Cu]),$([Zn]),$([Ga]),$([Ge]),$([As]),$([as]),$([Y]),$([Zr]),$([Nb]),$([Ce]),$([Pr]),$([Nd]),$([Sm]),$([Eu]),$([Gd]),$([Tb]),$([Dy]),$([Ho]),$([Pt]),$([Au]),$([Hg]),$([Tl]),$([Pb]),$([Ac]),$([Th]),$([Pa]),$([Mo]),$([U]),$([Tc]),$([Te]),$([Po]),$([At])]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
221,3,crown_ether,"[$([O,S,#7;R1;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][O,S,#7;R1;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][O,S,#7;R1;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18]),$([O,S,#7;R1;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][O,S,#7;R1;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][O,S,#7;R1;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18]),$([O,S,#7;R1;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][O,S,#7;R1;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][CH,CH2;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18][O,S,#7;R1;r9,r10,r11,r12,r13,r14,r15,r16,r17,r18])]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
222,3,cyano_phosphonate,"P(O[A,a])(O[A,a])(=O)C#N",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
223,3,cyanohydrin,"[C;X4](-[OH,NH1,NH2,SH])(-C#N)",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
224,3,diamino_sulfide,"[N,n]~[S;!R;D2]~[N,n]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
225,3,diazo_carbonyl,"[$(N=N=C~C=O),$(N#N-C~C=O)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
226,3,diazonium,a[N+]#N,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
227,3,dicarbonyl_sulfonamide,"[$(N(-C(=O))(-C(=O))(-S(=O))),$(n([#6](=O))([#6](=O))([#16](=O)))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
228,3,disulfide_acyclic,[S;!R;X2]-[S;!R;X2],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
229,3,disulfonyliminoquinone,S(=O)(=O)N=C1C=CC(=NS(=O)(=O))C=C1,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
230,3,double_trouble_warhead,NC(C[S;D1])C([N;H1]([O;D1]))=O,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
231,3,flavanoid,O=C2CC(a3aaaaa3)Oa1aaaaa12,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
232,3,four_nitriles,C#N.C#N.C#N.C#N,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
233,3,gte_10_carbon_sb_chain,[C;!R]-[C;!R]-[C;!R]-[C;!R]-[C;!R]-[C;!R]-[C;!R]-[C;!R]-[C;!R]-[C;!R],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
234,3,gte_2_N_quats,"[N,n;H0;+;!$(N~O);!$(n~O)].[N,n;H0;+;!$(N~O);!$(n~O)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
235,3,gte_2_free_phos,P([O;D1])=O.P([O;D1])=O,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
236,3,gte_2_sulfonic_acid,"[C,c]S(=O)(=O)[O;D1].[C,c]S(=O)(=O)[O;D1]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
237,3,gte_3_COOH,C(=O)[O;D1].C(=O)[O;D1].C(=O)[O;D1],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
238,3,gte_3_iodine,[#53].[#53].[#53],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
239,3,gte_4_basic_N,"[N;!$(N(=[N,O,S,C]));!$(N(S(=O)(=O)));!$(N(C(F)(F)(F)));!$(N(C#N));!$(N(C(=O)));!$(N(C(=S)));!$(N(C(=N)));!$(N(#C));!$(Nc)].[N;!$(N(=[N,O,S,C]));!$(N(S(=O)(=O)));!$(N(C(F)(F)(F)));!$(N(C#N));!$(N(C(=O)));!$(N(C(=S)));!$(N(C(=N)));!$(N(#C));!$(Nc)].[N;!$(N(=[N,O,S,C]));!$(N(S(=O)(=O)));!$(N(C(F)(F)(F)));!$(N(C#N));!$(N(C(=O)));!$(N(C(=S)));!$(N(C(=N)));!$(N(#C));!$(Nc)].[N;!$(N(=[N,O,S,C]));!$(N(S(=O)(=O)));!$(N(C(F)(F)(F)));!$(N(C#N));!$(N(C(=O)));!$(N(C(=S)));!$(N(C(=N)));!$(N(#C));!$(N-c)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
240,3,gte_4_nitro,"[$([N+](=O)[O-]),$(N(=O)=O)].[$([N+](=O)[O-]),$(N(=O)=O)].[$([N+](=O)[O-]),$(N(=O)=O)].[$([N+](=O)[O-]),$(N(=O)=O)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
241,3,gte_5_phenolic_OH,a[O;D1].a[O;D1].a[O;D1].a[O;D1].a[O;D1],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
242,3,gte_7_aliphatic_OH,C[O;D1].C[O;D1].C[O;D1].C[O;D1].C[O;D1].C[O;D1].C[O;D1],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
243,3,gte_7_total_hal,"[Cl,Br,I].[Cl,Br,I].[Cl,Br,I].[Cl,Br,I].[Cl,Br,I].[Cl,Br,I].[Cl,Br,I]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
244,3,gte_8_CF2_or_CH2,"[CH2,$(C(F)(F));R0][CH2,$(C(F)(F));R0][CH2,$(C(F)(F));R0][CH2,$(C(F)(F));R0][CH2,$(C(F)(F));R0][CH2,$(C(F)(F));R0][CH2,$(C(F)(F));R0][CH2,$(C(F)(F));R0]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
245,3,halo_5heterocycle_bis_EWG,"[#7,#8,#16]1[#6]([$(S(=O)(=O)),$([F,Cl]),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O))])[#6]([$(S(=O)(=O)),$([F,Cl]),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O))])[#7][#6]1([Cl,Br,I])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
246,3,halo_acrylate,"[$([C;H2]),$([C&H1;$(C-F)]),$([C&H1;$(C-Cl)]),$([C&H1;$(C-Br)]),$([C&H1;$(CI)]),$(C(F)F),$(C(Cl)Cl),$(C(Br)Br),$(C(I)I),$(C(F)Cl),$(C(F)Br),$(C(F)I),$(C(Cl)Br),$(C(Br)I)](=[$([C&H1;$(C(-C(=O)))]),$(C(F)(C(=O))),$(C(Cl)(C(=O))),$(C(Br)(C(=O))),$(C(I)(C(=O))),$(C(C)(C(=O))),$(C(c)(C(=O)))])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
247,3,halo_imino,"C(=[#7])([Cl,Br,I,$(O(S(=O)(=O)))])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
248,3,halo_olefin_bis_EWG,"C([Cl,Br,I,$(O(S(=O)(=O)))])=C([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
249,3,halo_phenolic_carbonyl,"C(=O)Oc1c([Cl,F])[cH1,$(c[F,Cl])]c([F,Cl])[cH1,$(c[F,Cl])]c1([F,Cl])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
250,3,halo_phenolic_sulfonyl,"S(=O)Oc1c([Cl,F])[cH1,$(c[F,Cl])]c([F,Cl])[cH1,$(c[F,Cl])]c1([F,Cl])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
251,3,halogen_heteroatom,"[!C;!c;!H][F,Cl,Br,I]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
252,3,hetero_silyl,[Si]~[!#6],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
253,3,hydrazine,[N;X3;!$(N-S(=O)(=O));!$(N-C(F)(F)(F));!$(N-C#N);!$(N-C(=O));!$(N-C(=S));!$(N-C(=N))]-[N;X3;!$(N-S(=O)(=O));!$(N-C(F)(F)(F));!$(N-C#N);!$(N-C(=O));!$(N-C(=S));!$(N-C(=N))],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
254,3,hydrazothiourea,[N;!R]=NC(=S)N,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
255,3,hydroxamate_warhead,C([N;H1]([O;D1]))=O,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
256,3,hyperval_sulfur,"[$([#16&D3]),$([#16&D4])]=,:[#6]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
257,3,isonitrile,[N+]#[C-],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
258,3,keto_def_heterocycle,"[$(c([C;!R;!$(C-[N,O,S]);!$(C-[H])](=O))1naaaa1),$(c([C;!R;!$(C-[N,O,S]);!$(C-[H])](=O))1naa[n,s,o]1)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
259,3,linear_polycyclic_aromatic_I,"[$(a12aaaaa1aa3a(aa(aaaa4)a4a3)a2),$(a12aaaaa1aa3a(aaa4a3aaaa4)a2),$(a12aaaaa1a(aa5)a3a(aaa4a3a5aaa4)a2)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
260,3,linear_polycyclic_aromatic_II,"[$(a12aaaa4a1a3a(aaaa3aa4)aa2),$(a12aaaaa1a3a(aaa4a3aaaa4)aa2),$(a1(a(aaaa4)a4a3a2aaaa3)a2aaaa1)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
261,3,maleimide_etc,"[$([C;H1]),$(C(-[F,Cl,Br,I]))]1=[$([C;H1]),$(C(-[F,Cl,Br,I]))]C(=O)[N,O,S]C(=O)1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
262,3,meldrums_acid_deriv,O=C1OC(C)(C)OC(C1)=O,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
263,3,monofluoroacetate,"[C;H2](F)C(=O)[O,N,S]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
264,3,nitrone,[C;!R]=[N+][O;D1],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
265,3,nitrosamine,N-[N;X2](=O),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
266,3,non_ring_CH2O_acetal,"[O,N,S;!$(S~O)]!@[CH2]!@[O,S,N;!$(S~O)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
267,3,non_ring_acetal,"[O,N,S;!$(S~O)]!@[C;H1;X4]!@[O,N,S;!$(S~O)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
268,3,non_ring_ketal,"[O,N,S;!$(S~O)]!@[C;H0;X4](!@[O,N,S;!$(S~O)])(C)",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
269,3,ortho_hydroiminoquinone,c1c([N;D1])c([N;D1])c[cH1][cH1]1,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
270,3,ortho_hydroquinone,"a1c([O,S;D1])c([O,S;D1])a[cH1][cH1]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
271,3,ortho_nitrophenyl_carbonyl,"[#6]1(-O-[C;!R](=[O,N;!R]))[#6]([$(N(=O)(=O)),$([N+](=O)[O-])])[#6][#6][#6][#6]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
272,3,ortho_quinone,"[CH1,$(C(-[Cl,Br,I]))]1=CC(=[O,N,S;!R])C(=[O,N,S])C=[CH1,$(C(-[Cl,Br,I]))]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
273,3,oxaziridine,"C1~[O,S]~N1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
274,3,oxime,[$(C=N[O;D1]);!$(C=[N+])][#6][#6],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
275,3,oxonium,"[o+,O+]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
276,3,para_hydroiminoquinone,a1[cH1]c([N;D1])[cH1]ac([N;D1])1,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
277,3,para_hydroquinone,"a1[cH1]c([O,S;D1])[cH1]ac([O,S;D1])1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
278,3,para_nitrophenyl_ester,"[#6]1(-O(-[C;!R](-[!N])(=[O,N;!R])))[#6][#6][#6]([$(N(=O)(=O)),$([N+](=O)[O-])])[#6][#6]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
279,3,para_quinone,"[CH1,$(C(-[Cl,Br,I]))]1=[CH1,$(C(-[Cl,Br,I]))]C(=[O,N,S])[CH1,$(C(-[Cl,Br,I]))]=[CH1,$(C(-[Cl,Br,I]))]C1(=[O,N,S])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
280,3,paraquat_like,[#6]1[#6][#6]([#6]2[#6][#6][#7;+][#6][#6]2)[#6][#6][#7;+]1,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
281,3,pentafluorophenylester,C(=O)Oc1c(F)c(F)c(F)c(F)c1(F),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
282,3,perchloro_cp,C1(Cl)(Cl)C(Cl)C(Cl)=C(Cl)C1(Cl),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
283,3,perhalo_dicarbonyl_phenyl,"c1(C=O)c([Br,Cl,I])c([Br,Cl,I])c([Br,Cl,I])c([Br,Cl,I])c1(C=O)",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
284,3,perhalo_phenyl,"c1c([Br,Cl,I])c([Br,Cl,I])c([Br,Cl,I])c([Br,Cl,I])c1([Br,Cl,I])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
285,3,peroxide,[#8]~[#8],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
286,3,phenolate_bis_EWG,"O=[C,S]Oc1aaa([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])aa([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
287,3,phos_serine_warhead,NC(COP(O)(O)=O)C(O)=O,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
288,3,phos_threonine_warhead,NC(C(C)OP(O)(O)=O)C(O)=O,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
289,3,phos_tyrosine_warhead,NC(Cc1ccc(OP(O)(O)=O)cc1)C(O)=O,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
290,3,phosphite,"[c,C]-[P;v3]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
291,3,phosphonium,[#15;+]~[!O],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
292,3,phosphorane,C=P,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
293,3,phosphorous_nitrogen_bond,"[#15]~[N,n]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
294,3,phosphorus_phosphorus_bond,P~P,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
295,3,phosphorus_sulfur_bond,P~S,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
296,3,polyene,C=[C;!R][C;!R]=[C;!R][C;!R]=[C;!R],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
297,3,polyhalo_phenol_a,"c1c([O;D1])c(-[Cl,Br,I])c(-[Cl,Br,I])cc1.c1c([O;D1])c(-[Cl,Br,I])c(-[Cl,Br,I])cc1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
298,3,polyhalo_phenol_b,"c1c([O;D1])c(-[Cl,Br,I])cc(-[Cl,Br,I])c1.c1c([O;D1])c(-[Cl,Br,I])cc(-[Cl,Br,I])c1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
299,3,polyhalo_phenol_c,"c1c([O;D1])ccc(-[Cl,Br,I])c(-[Cl,Br,I])1.c1c([O;D1])ccc(-[Cl,Br,I])c(-[Cl,Br,I])1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
300,3,polyhalo_phenol_d,"c(-[Cl,Br,I])1c([O;D1])c(-[Cl,Br,I])ccc1.c(-[Cl,Br,I])1c([O;D1])c(-[Cl,Br,I])ccc1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
301,3,polyhalo_phenol_e,"c1c([O;D1])ccc(-[Cl,Br,I])c(-[Cl,Br,I])1.c1c([O;D1])ccc(-[Cl,Br,I])c(-[Cl,Br,I])1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
302,3,polysulfide,[S;D2]-[S;D2]-[S;D2],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
303,3,porphyrin,"[#6;r16,r17,r18]~[#6]1~[#6]~[#6]~[#6](~[#6])~[#7]1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
304,3,primary_halide_sulfate,"[CH2][Cl,Br,I,$(O(S(=O)(=O)[!$(N);!$([O&D1])]))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
305,3,quat_N_N,"[N,n;R;+]!@[N,n]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
306,3,quat_N_acyl,"[N,n;+]!@C(=O)",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
307,3,quinone_methide,"[#6;!$([#6](-[N,O,S]))]1=[#6;!$([#6](-[N,O,S]))][#6](=[#6])[#6;!$([#6](-[N,O,S]))]=[#6;!$([#6](-[N,O,S]))][#6]1(=[O,N,S])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
308,3,rhodanine,C(=C)1SC(=S)NC(=O)1,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
309,3,secondary_halide_sulfate,"[CH;!$(C=C)][Cl,Br,I,$(O(S(=O)(=O)[!$(N);!$([O&D1])]))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
310,3,sulf_D2_nitrogen,[S;D2](-[N;!$(N(=C));!$(N(-S(=O)(=O)));!$(N(-C(=O)))]),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
311,3,sulf_D2_oxygen_D2,[S;D2][O;D2],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
312,3,sulf_D3_nitrogen,"[S;D3](-N)(-[c,C])(-[c,C])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
313,3,sulfite_sulfate_ester,"[C,c]OS(=O)O[C,c]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
314,3,sulfonium,[S+;X3;$(S-C);!$(S-[O;D1])],BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
315,3,sulfonyl_anhydride,"[$(C(=O)),$(S(=O)(=O))][O,S](S(=O)(=O))",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
316,3,sulfonyl_halide,"S(=O)(=O)[F,Cl,Br,I]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
317,3,sulfonyl_heteroatom,"[!#6;!#1;!#11;!#19]O(S(=O)(=O)(-[C,c]))",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
318,3,sulphonyl_cyanide,S(=O)(=O)C#N,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
319,3,tertiary_halide_sulfate,"[C;X4](-[Cl,Br,I,$(O(S(=O)(=O)[!$(N);!$([O&D1])]))])(-[c,C])(-[c,C])(-[c,C])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
320,3,thio_hydroxamate,"[S;D2]([$(N(=C)),$(N(-S(=O)(=O))),$(N(-C(=O)))])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
321,3,thio_xanthate,[S;!R]-[C;!R](=[S;!R])(-[S;!R]),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
322,3,thiocarbonate,"SC(=O)[O,S]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
323,3,thioester,"[S;!R;H0]C(=[S,O;!R])([!O;!S;!N])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
324,3,thiol_warhead,NC(C[S;D1])C(O)=O,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
325,3,thiopyrylium,"c1[S,s;+]cccc1",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
326,3,thiosulfoxide,"[C,c][S;X3](~O)-S",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
327,3,triamide,"[$(N(-C(=O))(-C(=O))(-C(=O))),$(n([#6](=O))([#6](=O))([#6](=O)))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
328,3,triaryl_phosphine_oxide,P(=O)(a)(a)(a),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
329,3,trichloromethyl_ketone,[$(C(=O));!$(C-N);!$(C-O);!$(C-S)]C(Cl)(Cl)(Cl),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
330,3,triflate,OS(=O)(=O)(C(F)(F)(F)),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
331,3,trifluoroacetate_ester,C(F)(F)(F)C(=O)O,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
332,3,trifluoroacetate_thioester,C(F)(F)(F)C(=O)S,BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
333,3,trifluoromethyl_ketone,[$(C(=O));!$(C-N);!$(C-O);!$(C-S)]C(F)(F)(F),BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
334,3,trihalovinyl_heteroatom,"C(-[Cl,Br,I])(-[Cl,Br,I])=C(-[Cl,Br,I])(-[N,O,S])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
335,3,trinitro_aromatic,"[$(a1aaa([$(N(=O)(=O)),$([N+](=O)[O-])])a([$(N(=O)(=O)),$([N+](=O)[O-])])a1([$(N(=O)(=O)),$([N+](=O)[O-])])),$(a1aa([$(N(=O)(=O)),$([N+](=O)[O-])])a([$(N(=O)(=O)),$([N+](=O)[O-])])aa1([$(N(=O)(=O)),$([N+](=O)[O-])])),$(a1a([$(N(=O)(=O)),$([N+](=O)[O-])])aa([$(N(=O)(=O)),$([N+](=O)[O-])])aa1([$(N(=O)(=O)),$([N+](=O)[O-])]))]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
336,3,trinitromethane_derivative,"C([$([N+](=O)[O-]),$(N(=O)=O)])([$([N+](=O)[O-]),$(N(=O)=O)])([$([N+](=O)[O-]),$(N(=O)=O)])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
337,3,tris_activated_aryl_ester,"[$(O=[C,S]Oc1a([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])a([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])a([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])aa1),$(O=[C,S]Oc1a([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])a([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])aaa([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])1),$(O=[C,S]Oc1a([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])aa([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])a([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])a1),$(O=[C,S]Oc1a([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])aa([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])aa([$(S(=O)(=O)),F,$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O)O),$(C(=O)N)])1)]",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
338,3,trisub_bis_act_olefin,"[CH;!R;!$(C-N)]=C([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O))])([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C(=O))])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
339,3,vinyl_carbonyl_EWG,"[C;!R]([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])([$(S(=O)(=O)),$(C(F)(F)(F)),$(C#N),$(N(=O)(=O)),$([N+](=O)[O-]),$(C=O)])=[C;!R]([C;!R](=O))([!$([#8]);!$([#7])])",BMS,7,1,ChEMBL,Bristol-Myers Squibb HTS Deck filters
340,4,ene_six_het_A(483),[#6]-1(-[#6](~[!#6&!#1]~[#6]-[!#6&!#1]-[#6]-1=[!#6&!#1])~[!#6&!#1])=[#6;!R],PAINS,6,1,ChEMBL,PAINS filters
341,4,hzone_phenol_A(479),c:1:c:c(:c(:c:c:1)-[#6]=[#7]-[#7])-[O;H1],PAINS,6,1,ChEMBL,PAINS filters
342,4,anil_di_alk_A(478),"[C;H2]N([C;H2])c1cc([$([H]),$([C;H2]),$([O][C;H2][C;H2])])c(N)c([H])c1",PAINS,6,1,ChEMBL,PAINS filters
343,4,indol_3yl_alk(461),"n:1(c(c(c:2:c:1:c:c:c:c:2-[H])-[C;D4]-[H])-[$([C;H2]),$([C]=,:[!C]),$([C;H1][N]),$([C;H1]([C;H2])[N;H1][C;H2]),$([C;H1]([C;H2])[C;H2][N;H1][C;H2])])-[$([H]),$([C;H2])]",PAINS,6,1,ChEMBL,PAINS filters
344,4,quinone_A(370),"[!#6&!#1]=[#6]-1-[#6]=,:[#6]-[#6](=[!#6&!#1])-[#6]=,:[#6]-1",PAINS,6,1,ChEMBL,PAINS filters
345,4,azo_A(324),[#7;!R]=[#7],PAINS,6,1,ChEMBL,PAINS filters
346,4,imine_one_A(321),"[#6]-[#6](=[!#6&!#1;!R])-[#6](=[!#6&!#1;!R])-[$([#6]),$([#16](=[#8])=[#8])]",PAINS,6,1,ChEMBL,PAINS filters
347,4,mannich_A(296),[#7]-[C;X4]-c1ccccc1-[O;H1],PAINS,6,1,ChEMBL,PAINS filters
348,4,anil_di_alk_B(251),c:1:c:c(:c:c:c:1-[#7](-[#6;X4])-[#6;X4])-[#6]=[#6],PAINS,6,1,ChEMBL,PAINS filters
349,4,anil_di_alk_C(246),"c:1:c:c(:c:c:c:1-[#8]-[#6;X4])-[#7](-[#6;X4])-[$([#1]),$([#6;X4])]",PAINS,6,1,ChEMBL,PAINS filters
350,4,ene_rhod_A(235),[#7]-1-[#6](=[#16])-[#16]-[#6](=[#6])-[#6]-1=[#8],PAINS,6,1,ChEMBL,PAINS filters
351,4,hzone_phenol_B(215),c:1(:c:c:c(:c:c:1)-[#6]=[#7]-[#7])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
352,4,ene_five_hetA1(201A),"[#6]-1(=[#6])-[#6]=[#7]-[#7,#8,#16]-[#6]-1=[#8]",PAINS,6,1,ChEMBL,PAINS filters
353,4,ene_five_het_A(201),[#6]-1(=[#6])-[#6]=[#7]-[!#6&!#1]-[#6]-1=[#8],PAINS,6,1,ChEMBL,PAINS filters
354,4,anil_di_alk_D(198),"c:1:c:c(:c:c:c:1-[#7](-[#6;X4])-[#6;X4])-[#6;X4]-[$([#8]-[#1]),$([#6]=[#6]-[#1]),$([#7]-[#6;X4])]",PAINS,6,1,ChEMBL,PAINS filters
355,4,imine_one_isatin(189),[#8]=[#6]-2-[#6](=!@[#7]-[#7])-c:1:c:c:c:c:c:1-[#7]-2,PAINS,6,1,ChEMBL,PAINS filters
356,4,anil_di_alk_E(186),"[#6](-[#1])-[#7](-[#6](-[#1])-[#1])-c:1:c(:c(:c(:c(:c:1-[#1])-[$([#1]),$([#6](-[#1])-[#1])])-[#6](-[#1])-[$([#1]),$([#6]-[#1])])-[#1])-[#1]",PAINS,6,1,ChEMBL,PAINS filters
357,4,thiaz_ene_A(128),"[#6]-1(=[#6](-[$([#1]),$([#6](-[#1])-[#1]),$([#6]=[#8])])-[#16]-[#6](-[#7]-1-[$([#1]),$([#6]-[#1]),$([#6]:[#6])])=[#7;!R])-[$([#6](-[#1])-[#1]),$([#6]:[#6])]",PAINS,6,1,ChEMBL,PAINS filters
358,4,pyrrole_A(118),n2(-[#6]:1:[!#1]:[#6]:[#6]:[#6]:[#6]:1)c(cc(c2-[#6;X4])-[#1])-[#6;X4],PAINS,6,1,ChEMBL,PAINS filters
359,4,catechol_A(92),c:1:c:c(:c(:c:c:1)-[#8;H1])-[#8;H1],PAINS,6,1,ChEMBL,PAINS filters
360,4,ene_five_het_B(90),[#6]-1(=[#6])-[#6](-[#7]=[#6]-[#16]-1)=[#8],PAINS,6,1,ChEMBL,PAINS filters
361,4,imine_one_fives(89),[#6]-1=[!#1]-[!#6&!#1]-[#6](-[#6]-1=[!#6&!#1;!R])=[#8],PAINS,6,1,ChEMBL,PAINS filters
362,4,ene_five_het_C(85),[#6]-1(-[#6](-[#6]=[#6]-[!#6&!#1]-1)=[#6])=[!#6&!#1],PAINS,6,1,ChEMBL,PAINS filters
363,4,hzone_pipzn(79),"CN1[C;H2][C;H2]N(N=[C;H1][#6]=,:[#6])[C;H2][C;H2]1",PAINS,6,1,ChEMBL,PAINS filters
364,4,keto_keto_beta_A(68),c:1-2:c(:c:c:c:c:1)-[#6](=[#8])-[#6;X4]-[#6]-2=[#8],PAINS,6,1,ChEMBL,PAINS filters
365,4,hzone_pyrrol(64),Cn1cccc1C=NN,PAINS,6,1,ChEMBL,PAINS filters
366,4,ene_one_ene_A(57),[#6]=!@[#6](-[!#1])-@[#6](=!@[!#6&!#1])-@[#6](=!@[#6])-[!#1],PAINS,6,1,ChEMBL,PAINS filters
367,4,cyano_ene_amine_A(56),N#CC=C(N)C(C#N)C#N,PAINS,6,1,ChEMBL,PAINS filters
368,4,ene_five_one_A(55),c:1-2:c(:c:c:c:c:1)-[#6](=[#8])-[#6](=[#6])-[#6]-2=[#8],PAINS,6,1,ChEMBL,PAINS filters
369,4,cyano_pyridone_A(54),N#Cc1ccc[#7;H1]c1=S,PAINS,6,1,ChEMBL,PAINS filters
370,4,anil_alk_ene(51),c:1:c:c-2:c(:c:c:1)-[#6]-3-[#6](-[#6]-[#7]-2)-[#6]-[#6]=[#6]-3,PAINS,6,1,ChEMBL,PAINS filters
371,4,amino_acridine_A(46),c:1:c:2:c(:c:c:c:1):n:c:3:c(:c:2-[#7]):c:c:c:c:3,PAINS,6,1,ChEMBL,PAINS filters
372,4,ene_five_het_D(46),[#6]-1(=[#6])-[#6](=[#8])-[#7]-[#7]-[#6]-1=[#8],PAINS,6,1,ChEMBL,PAINS filters
373,4,thiophene_amino_Aa(45),[H]N([H])c1sc([!#1])c([!#1])c1C=O,PAINS,6,1,ChEMBL,PAINS filters
374,4,ene_five_het_E(44),[#7]-[#6]=!@[#6]-2-[#6](=[#8])-c:1:c:c:c:c:c:1-[!#6&!#1]-2,PAINS,6,1,ChEMBL,PAINS filters
375,4,sulfonamide_A(43),"NS(=O)(=O)c1cc([F,Cl,Br,I])cc([F,Cl,Br,I])c1O",PAINS,6,1,ChEMBL,PAINS filters
376,4,thio_ketone(43),[#6]-[#6](=[#16])-[#6],PAINS,6,1,ChEMBL,PAINS filters
377,4,sulfonamide_B(41),[H]N(c1ccc([O;H1])cc1)S(=O)=O,PAINS,6,1,ChEMBL,PAINS filters
378,4,anil_no_alk(40),"c:1(:c(:c(:c(:c(:c:1-[#1])-[#1])-[$([#8]),$([#7]),$([#6](-[#1])-[#1])])-[#1])-[#1])-[#7](-[#1])-[#1]",PAINS,6,1,ChEMBL,PAINS filters
379,4,thiophene_amino_Ab(40),"[$([#1]),$([#6](-[#1])-[#1]),$([#6]:[#6])]-c:1:c(:c(:c(:s:1)-[#7](-[#1])-[#6](=[#8])-[#6])-[#6](=[#8])-[#8])-[$([#6]:1:[#6]:[#6]:[#6]:[#6]:[#6]:1),$([#6]:1:[#16]:[#6]:[#6]:[#6]:1)]",PAINS,6,1,ChEMBL,PAINS filters
380,4,het_pyridiniums_A(39),"[H]c1c([$([N]),$([H])])ccc2ccc[n+]([$([O;X1]),$([C;H3]),$([#6][#6]:[#6]),$([#6][#6][#8]),$([#6][#6](C)=[#8]),$([#6][#6](N)=[#8]),$([#6][#6][#6])])c12",PAINS,6,1,ChEMBL,PAINS filters
381,4,anthranil_one_A(38),CC(=O)c1ccccc1[#7;H1][!$([#6]=[#8])],PAINS,6,1,ChEMBL,PAINS filters
382,4,cyano_imine_A(37),[#7;H1][#7]=[#6](-[#6]#[#7])-[#6]=[!#6&!#1;!R],PAINS,6,1,ChEMBL,PAINS filters
383,4,diazox_sulfon_A(36),"[#7](-c:1:c:c:c:c:c:1)-[#16](=[#8])(=[#8])-[#6]:2:[#6]:[#6]:[#6]:[#6]:3:[#7]:[$([#8]),$([#16])]:[#7]:[#6]:2:3",PAINS,6,1,ChEMBL,PAINS filters
384,4,hzone_anil_di_alk(35),"[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#6](-[#1])=[#7]-[#7]-[$([#6](=[#8])-[#6](-[#1])(-[#1])-[#16]-[#6]:[#7]),$([#6](=[#8])-[#6](-[#1])(-[#1])-[!#1]:[!#1]:[#7]),$([#6](=[#8])-[#6]:[#6]-[#8]-[#1]),$([#6]:[#7]),$([#6](-[#1])(-[#1])-[#6](-[#1])-[#8]-[#1])])-[#1])-[#1]",PAINS,6,1,ChEMBL,PAINS filters
385,4,rhod_sat_A(33),[#7]-1-[#6](=[#16])-[#16]-[#6;X4]-[#6]-1=[#8],PAINS,6,1,ChEMBL,PAINS filters
386,4,hzone_enamin(30),"[#7][#7]=[#6][#6](-[$([#1]),$([#6])])=[#6]([#6])-!@[$([#7]),$([#8])]",PAINS,6,1,ChEMBL,PAINS filters
387,4,pyrrole_B(29),[#6;X4]c1ccc([#6]:[#6])n1c2ccccc2,PAINS,6,1,ChEMBL,PAINS filters
388,4,thiophene_hydroxy(28),s1ccc(c1)-[#8;H1],PAINS,6,1,ChEMBL,PAINS filters
389,4,cyano_pyridone_B(27),"[!#6][#6]1=,:[#7][#6]([#6])=,:[#6](C#N)[#6](=O)[#7]1",PAINS,6,1,ChEMBL,PAINS filters
390,4,imine_one_sixes(27),[#6]-1(-[#6](=[#8])-[#7]-[#6](=[#8])-[#7]-[#6]-1=[#8])=[#7],PAINS,6,1,ChEMBL,PAINS filters
391,4,dyes5A(27),"[#6]=,:[#6]:[#7]([#6])~[#6]:[#6]=,:[#6][#6]~[#6]:[#7]",PAINS,6,1,ChEMBL,PAINS filters
392,4,naphth_amino_A(25),"c1cc2cccc3[#7][#6]=,:[#7]c(c1)c23",PAINS,6,1,ChEMBL,PAINS filters
393,4,naphth_amino_B(25),[C;X4]1[N;H1]c3cccc2cccc([N;H1]1)c23,PAINS,6,1,ChEMBL,PAINS filters
394,4,ene_one_ester(24),[#6]-[#8]-[#6](=[#8])-[#6](-[#7][#6])=[#6]-[#6](-[#6])=[#8],PAINS,6,1,ChEMBL,PAINS filters
395,4,thio_dibenzo(23),"S=[#6]1[#6]=,:[#6][!#6,!#6][#6]=,:[#6]1",PAINS,6,1,ChEMBL,PAINS filters
396,4,cyano_cyano_A(23),"[#6](-[#6]#[#7])(-[#6]#[#7])-[#6](-[$([#6]#[#7]),$([#6]=[#7])])-[#6]#[#7]",PAINS,6,1,ChEMBL,PAINS filters
397,4,hzone_acyl_naphthol(22),[H]c2c([H])c([H])c1c([H])c(C(=O)NN=C)c(O)c([H])c1c2[H],PAINS,6,1,ChEMBL,PAINS filters
398,4,het_65_A(21),O=Cc1cnn2c([#8;H1])ccnc12,PAINS,6,1,ChEMBL,PAINS filters
399,4,imidazole_A(19),n:1:c(:n(:c(:c:1-c:2:c:c:c:c:c:2)-c:3:c:c:c:c:c:3)-[#1])-[#6]:[!#1],PAINS,6,1,ChEMBL,PAINS filters
400,4,ene_cyano_A(19),[#6](-[#6]#[#7])(-[#6]#[#7])=[#6]-c:1:c:c:c:c:c:1,PAINS,6,1,ChEMBL,PAINS filters
401,4,anthranil_acid_A(19),C=NNc1ccccc1C(=O)[#8;H1],PAINS,6,1,ChEMBL,PAINS filters
402,4,dyes3A(19),"[#6]-,:[#6]:[#7+]=,:[#6][#6]=[#6][#7][#6;X4]",PAINS,6,1,ChEMBL,PAINS filters
403,4,dhp_bis_amino_CN(19),"[#6]=,:[#6]C1C(C#N)=C(N)SC(N)=C1C#N",PAINS,6,1,ChEMBL,PAINS filters
404,4,het_6_tetrazine(18),"[#7]~[#6]:1:[#7]:[#7]:[#6](:[$([#7]),$([#6]-[#1]),$([#6]-[#7]-[#1])]:[$([#7]),$([#6]-[#7])]:1)-[$([#7]-[#1]),$([#8]-[#6](-[#1])-[#1])]",PAINS,6,1,ChEMBL,PAINS filters
405,4,ene_one_hal(17),"[#6]-[#6]=[#6](-[F,Cl,Br,I])-[#6](=[#8])-[#6]",PAINS,6,1,ChEMBL,PAINS filters
406,4,cyano_imine_B(17),N#CC(C#N)=NNc1ccccc1,PAINS,6,1,ChEMBL,PAINS filters
407,4,thiaz_ene_B(17),"[#6]NC(=O)-!@[#6]1=,:[#6]([$([N]),$(NC(=O)[#6]:[#6])])[#7]([$([#6;H2]-[#6;H1]=[#6;H2]),$([#6]=,:[#6])])[#6](=S)[#16]1",PAINS,6,1,ChEMBL,PAINS filters
408,4,ene_rhod_B(16),"[H]C([$([#6]-[#35]),$([#6]:[#6](-[#1]):[#6](-[F,Cl,Br,I]):[#6]:[#6]-[F,Cl,Br,I]),$([#6]:[#6](-[#1]):[#6](-[#1]):[#6]-[#16]-[#6](-[#1])-[#1]),$([#6]:[#6]:[#6]:[#6]:[#6]:[#6]:[#6]:[#6]:[#6]:[#6]-[#8]-[#6;H2]),$([#6]:1:[#6](-[#6;H2]):[#7](-[#6;H2]):[#6](-[#6;H2]):[#6]:1)])=C1SC(=O)[N]C1=O",PAINS,6,1,ChEMBL,PAINS filters
409,4,thio_carbonate_A(15),"[#7,#8]c2ccc1oc(=[#8,#16])sc1c2",PAINS,6,1,ChEMBL,PAINS filters
410,4,anil_di_alk_furan_A(15),[#7](-[#6](-[#1])-[#1])(-[#6](-[#1])-[#1])-c:1:c(:c(:c(:o:1)-[#6]=[#7]-[#7](-[#1])-[#6]=[!#6&!#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
411,4,ene_five_het_F(15),O=[#6]2[#6](=!@[#6]c1ccccc1)Sc3ccccc23,PAINS,6,1,ChEMBL,PAINS filters
412,4,anil_di_alk_F(14),"c:1:c:c(:c:c:c:1-[#6;X4]-c:2:c:c:c(:c:c:2)-[#7](-[$([#1]),$([#6;X4])])-[$([#1]),$([#6;X4])])-[#7](-[$([#1]),$([#6;X4])])-[$([#1]),$([#6;X4])]",PAINS,6,1,ChEMBL,PAINS filters
413,4,hzone_anil(14),c:1(:c(:c(:c(:c(:c:1-[#1])-[#1])-[#7](-[#1])-[#1])-[#1])-[#1])-[#6]=[#7]-[#7]-[#1],PAINS,6,1,ChEMBL,PAINS filters
414,4,het_5_pyrazole_OH(14),"c1(nn(c(c1-[$([#1]),$([#6]-[#1])])-[#8]-[#1])-c:2:c(:c(:c(:c(:c:2-[#1])-[#1])-[#1])-[#1])-[#1])-[#6;X4]",PAINS,6,1,ChEMBL,PAINS filters
415,4,het_thio_666_A(13),"c:2(:c:1-[#16]-c:3:c(-[#7](-c:1:c(:c(:c:2-[#1])-[#1])-[#1])-[$([#1]),$([#6](-[#1])(-[#1])-[#1]),$([#6](-[#1])(-[#1])-[#6]-[#1])]):c(:c(~[$([#1]),$([#6]:[#6])]):c(:c:3-[#1])-[$([#1]),$([#7](-[#1])-[#1]),$([#8]-[#6;X4])])~[$([#1]),$([#7](-[#1])-[#6;X4]),$([#6]:[#6])])-[#1]",PAINS,6,1,ChEMBL,PAINS filters
416,4,styrene_A(13),[#6]-2-[#6]-c:1:c(:c:c:c:c:1)-[#6](-c:3:c:c:c:c:c-2:3)=[#6]-[#6],PAINS,6,1,ChEMBL,PAINS filters
417,4,ene_rhod_C(13),"[#16]-1-[#6](=[#7]-[#6]:[#6])-[#7](-[$([#1]),$([#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#8]),$([#6]:[#6])])-[#6](=[#8])-[#6]-1=[#6](-[#1])-[$([#6]:[#6]:[#6]-[#17]),$([#6]:[!#6&!#1])]",PAINS,6,1,ChEMBL,PAINS filters
418,4,dhp_amino_CN_A(13),[#7](-[#1])(-[#1])-[#6]-1=[#6](-[#6]#[#7])-[#6](-[#1])(-[#6]:[#6])-[#6](=[#6](-[#6]=[#6])-[#8]-1)-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
419,4,cyano_imine_C(12),[#8]=[#16](=[#8])-[#6](-[#6]#[#7])=[#7]-[#7]-[#1],PAINS,6,1,ChEMBL,PAINS filters
420,4,thio_urea_A(12),c:1:c:c:c:c:c:1-[#7](-[#1])-[#6](=[#16])-[#7](-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-c:2:c:c:c:c:c:2,PAINS,6,1,ChEMBL,PAINS filters
421,4,thiophene_amino_B(12),"c:1:c(:c:c:c:c:1)-[#7](-[#1])-c:2:c(:c(:c(:s:2)-[$([#6]=[#8]),$([#6]#[#7]),$([#6](-[#8]-[#1])=[#6])])-[#7])-[$([#6]#[#7]),$([#6](:[#7]):[#7])]",PAINS,6,1,ChEMBL,PAINS filters
422,4,keto_keto_beta_B(12),[#6;X4]-1-[#6](=[#8])-[#7]-[#7]-[#6]-1=[#8],PAINS,6,1,ChEMBL,PAINS filters
423,4,keto_phenone_A(11),c:1:c-3:c(:c:c:c:1)-[#6]:2:[#7]:[!#1]:[#6]:[#6]:[#6]:2-[#6]-3=[#8],PAINS,6,1,ChEMBL,PAINS filters
424,4,cyano_pyridone_C(11),[#6]-1(-[#6](=[#6](-[#6]#[#7])-[#6](~[#8])~[#7]~[#6]-1~[#8])-[#6](-[#1])-[#1])=[#6](-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
425,4,thiaz_ene_C(11),"[#6]-1(=[#6](-!@[#6]=[#7])-[#16]-[#6](-[#7]-1)=[#8])-[$([F,Cl,Br,I]),$([#7+](:[#6]):[#6])]",PAINS,6,1,ChEMBL,PAINS filters
426,4,hzone_thiophene_A(11),"c:1:2:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1]):[!#6&!#1]:[#6](:[#6]:2-[#6](-[#1])=[#7]-[#7](-[#1])-[$([#6]:1:[#7]:[#6]:[#6](-[#1]):[#16]:1),$([#6]:[#6](-[#1]):[#6]-[#1]),$([#6]:[#7]:[#6]:[#7]:[#6]:[#7]),$([#6]:[#7]:[#7]:[#7]:[#7])])-[$([#1]),$([#8]-[#1]),$([#6](-[#1])-[#1])]",PAINS,6,1,ChEMBL,PAINS filters
427,4,ene_quin_methide(10),"[!#1]:[!#1]-[#6](-[$([#1]),$([#6]#[#7])])=[#6]-1-[#6]=:[#6]-[#6](=[$([#8]),$([#7;!R])])-[#6]=:[#6]-1",PAINS,6,1,ChEMBL,PAINS filters
428,4,het_thio_676_A(10),"c:1:c:c-2:c(:c:c:1)-[#6]-[#6](-c:3:c(-[#16]-2):c(:c(-[#1]):c(:c:3-[#1])-[$([#1]),$([#8]),$([#16;X2]),$([#6;X4]),$([#7](-[$([#1]),$([#6;X4])])-[$([#1]),$([#6;X4])])])-[#1])-[#7](-[$([#1]),$([#6;X4])])-[$([#1]),$([#6;X4])]",PAINS,6,1,ChEMBL,PAINS filters
429,4,ene_five_het_G(10),"[#6]-1(=[#6])-[#6](-[#7,#16,#8][#6](-[!#1])=[#7]-1)=[#8]",PAINS,6,1,ChEMBL,PAINS filters
430,4,acyl_het_A(9),[#7+](:[!#1]:[!#1]:[!#1])-[!#1]=[#8],PAINS,6,1,ChEMBL,PAINS filters
431,4,anil_di_alk_G(9),[#6;X4]-[#7](-[#6;X4])-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#6]2=:[#7][#6]:[#6]:[!#1]2)-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
432,4,dhp_keto_A(9),"[#7]-1(-[$([#6;X4]),$([#1])])-[#6]=:[#6](-[#6](=[#8])-[#6]:[#6]:[#6])-[#6](-[#6])-[#6](=[#6]-1-[#6](-[#1])(-[#1])-[#1])-[$([#6]=[#8]),$([#6]#[#7])]",PAINS,6,1,ChEMBL,PAINS filters
433,4,thio_urea_B(9),c:1:c:c:c:c:c:1-[#7](-[#1])-[#6](=[#16])-[#7](-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-c:2:c:c:c:c:c:2,PAINS,6,1,ChEMBL,PAINS filters
434,4,anil_alk_bim(9),c:1:3:c(:c(:c(:c(:c:1-[#1])-[#1])-[#7](-[#1])-[#6](-[#1])(-[#1])-c:2:c:c:c:c:c:2)-[#1]):n:c(-[#1]):n:3-[#6],PAINS,6,1,ChEMBL,PAINS filters
435,4,imine_imine_A(9),c:1:c:c-2:c(:c:c:1)-[#7]=[#6]-[#6]-2=[#7;!R],PAINS,6,1,ChEMBL,PAINS filters
436,4,thio_urea_C(9),c:1(:c:c:c:c:c:1)-[#7](-[#1])-[#6](=[#16])-[#7]-[#7](-[#1])-[#6](=[#8])-[#6]-2:[!#1]:[!#6&!#1]:[#6]:[#6]-2,PAINS,6,1,ChEMBL,PAINS filters
437,4,imine_one_fives_B(9),[#7;!R]=[#6]-2-[#6](=[#8])-c:1:c:c:c:c:c:1-[#16]-2,PAINS,6,1,ChEMBL,PAINS filters
438,4,dhp_amino_CN_B(9),"[$([#7](-[#1])-[#1]),$([#8]-[#1])]-[#6]-2=[#6](-[#6]#[#7])-[#6](-[#1])(-[#6]:[#6])-c:1:c(:n(-[#6]):n:c:1)-[#8]-2",PAINS,6,1,ChEMBL,PAINS filters
439,4,anil_OC_no_alk_A(8),[#7](-[#1])(-[#1])-c:1:c(:c(:c(:n:c:1-[#1])-[#8]-c:2:c:c:c:c:c:2)-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
440,4,het_thio_66_one(8),[#6](=[#8])-[#6]-1=[#6]-[#7]-c:2:c(-[#16]-1):c:c:c:c:2,PAINS,6,1,ChEMBL,PAINS filters
441,4,styrene_B(8),"c:1:c:c-2:c(:c:c:1)-[#6](-c:3:c(-[$([#16;X2]),$([#6;X4])]-2):c:c:c(:c:3)-[$([#1]),$([#17]),$([#6;X4])])=[#6]-[#6]",PAINS,6,1,ChEMBL,PAINS filters
442,4,het_thio_5_A(8),[#6](-[#1])(-[#1])-[#16;X2]-c:1:n:c(:c(:n:1-!@[#6](-[#1])-[#1])-c:2:c:c:c:c:c:2)-[#1],PAINS,6,1,ChEMBL,PAINS filters
443,4,anil_di_alk_ene_A(8),[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-[#6]-2=[#6](-[#1])-c:1:c(:c:c:c:c:1)-[#16;X2]-c:3:c-2:c:c:c:c:3,PAINS,6,1,ChEMBL,PAINS filters
444,4,ene_rhod_D(8),"[#16]-1-[#6](=!@[#7]-[$([#1]),$([#7](-[#1])-[#6]:[#6])])-[#7](-[$([#1]),$([#6]:[#7]:[#6]:[#6]:[#16])])-[#6](=[#8])-[#6]-1=[#6](-[#1])-[#6]:[#6]-[$([#17]),$([#8]-[#6]-[#1])]",PAINS,6,1,ChEMBL,PAINS filters
445,4,ene_rhod_E(8),[#16]-1-[#6](=[#8])-[#7]-[#6](=[#16])-[#6]-1=[#6](-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
446,4,anil_OH_alk_A(8),c:1:c(:c:c:c:c:1)-[#6](-[#1])(-[#1])-[#7](-[#1])-c:2:c(:c(:c(:c(:c:2-[#1])-[#1])-[#8]-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
447,4,pyrrole_C(8),n1(-[#6;X4])c(c(-[#1])c(c1-[#6]:[#6])-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
448,4,thio_urea_D(8),c:1(:c:c:c:c:c:1)-[#7](-[#1])-[#6](=[#16])-[#7]-[#7](-[#1])-c:2:c:c:c:c:c:2,PAINS,6,1,ChEMBL,PAINS filters
449,4,thiaz_ene_D(8),[#7](-c:1:c:c:c:c:c:1)-c2[n+]c(cs2)-c:3:c:c:c:c:c:3,PAINS,6,1,ChEMBL,PAINS filters
450,4,ene_rhod_F(8),n:1:c:c:c(:c:1-[#6](-[#1])-[#1])-[#6](-[#1])=[#6]-2-[#6](=[#8])-[#7]-[#6](=[!#6&!#1])-[#7]-2,PAINS,6,1,ChEMBL,PAINS filters
451,4,thiaz_ene_E(8),"[#6]-1(=[#6](-[#6](-[#1])(-[#6])-[#6])-[#16]-[#6](-[#7]-1-[$([#1]),$([#6](-[#1])-[#1])])=[#8])-[#16]-[#6;R]",PAINS,6,1,ChEMBL,PAINS filters
452,4,het_65_B(7),[!#1]:1:[!#1]-2:[!#1](:[!#1]:[!#1]:[!#1]:1)-[#7](-[#1])-[#7](-[#6]-2=[#8])-[#6],PAINS,6,1,ChEMBL,PAINS filters
453,4,keto_keto_beta_C(7),c:1:c:c-2:c(:c:c:1)-[#6](=[#6](-[#6]-2=[#8])-[#6])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
454,4,het_66_A(7),c:2:c:c:1:n:n:c(:n:c:1:c:c:2)-[#6](-[#1])(-[#1])-[#6]=[#8],PAINS,6,1,ChEMBL,PAINS filters
455,4,thio_urea_E(7),c:1:c:c:c:c:c:1-[#7](-[#1])-[#6](=[#16])-[#7](-[#1])-[#6](-[#1])(-[#1])-c:2:n:c:c:c:c:2,PAINS,6,1,ChEMBL,PAINS filters
456,4,thiophene_amino_C(7),"[#6](-[#1])-[#6](-[#1])(-[#1])-c:1:c(:c(:c(:s:1)-[#7](-[#1])-[#6](=[#8])-[#6]-[#6]-[#6]=[#8])-[$([#6](=[#8])-[#8]),$([#6]#[#7])])-[#6](-[#1])-[#1]",PAINS,6,1,ChEMBL,PAINS filters
457,4,hzone_phenone(7),"[#6](-c:1:c(:c(:c(:c:c:1-[#1])-[$([#6;X4]),$([#1])])-[#1])-[#1])(-c:2:c(:c(:c(:c(:c:2-[#1])-[#1])-[$([#1]),$([#17])])-[#1])-[#1])=[$([#7]-[#8]-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1]),$([#7]-[#8]-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1]),$([#7]-[#7](-[#1])-[#6](=[#7]-[#1])-[#7](-[#1])-[#1]),$([#6](-[#1])-[#7])]",PAINS,6,1,ChEMBL,PAINS filters
458,4,ene_rhod_G(7),[#8](-[#1])-[#6](=[#8])-c:1:c:c(:c:c:c:1)-[#6]:[!#1]:[#6]-[#6](-[#1])=[#6]-2-[#6](=[!#6&!#1])-[#7]-[#6](=[!#6&!#1])-[!#6&!#1]-2,PAINS,6,1,ChEMBL,PAINS filters
459,4,ene_cyano_B(7),[#6]-1(=[#6]-[#6](-c:2:c:c(:c(:n:c-1:2)-[#7](-[#1])-[#1])-[#6]#[#7])=[#6])-[#6]#[#7],PAINS,6,1,ChEMBL,PAINS filters
460,4,dhp_amino_CN_C(7),[#7](-[#1])(-[#1])-[#6]-1=[#6](-[#6]#[#7])-[#6](-[#1])(-[#6]:[#6])-[#6](=[#6](-[#6]:[#6])-[#8]-1)-[#6]#[#7],PAINS,6,1,ChEMBL,PAINS filters
461,4,het_5_A(7),[#7]-2(-c:1:c:c:c:c:c:1)-[#7]=[#6](-[#6]=[#8])-[#6;X4]-[#6]-2=[#8],PAINS,6,1,ChEMBL,PAINS filters
462,4,ene_five_het_H(6),[#7]-1=[#6]-[#6](-[#6](-[#7]-1)=[#16])=[#6],PAINS,6,1,ChEMBL,PAINS filters
463,4,thio_amide_A(6),c1(coc(c1-[#1])-[#6](=[#16])-[#7]-2-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[!#1]-[#6](-[#1])(-[#1])-[#6]-2(-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
464,4,ene_cyano_C(6),[#6]=[#6](-[#6]#[#7])-[#6](=[#7]-[#1])-[#7]-[#7],PAINS,6,1,ChEMBL,PAINS filters
465,4,hzone_furan_A(6),"c:1(:c(:c(:c(:o:1)-[$([#1]),$([#6](-[#1])-[#1])])-[#1])-[#1])-[#6](-[$([#1]),$([#6](-[#1])-[#1])])=[#7]-[#7](-[#1])-c:2:n:c:c:s:2",PAINS,6,1,ChEMBL,PAINS filters
466,4,anil_di_alk_H(6),c:1(:c(:c(:c(:c(:c:1-[#7](-[#1])-[#16](=[#8])(=[#8])-[#6]:2:[#6]:[!#1]:[#6]:[#6]:[#6]:2)-[#1])-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
467,4,het_65_C(6),"n2c1ccccn1c(c2-[$([#6](-[!#1])=[#6](-[#1])-[#6]:[#6]),$([#6]:[#8]:[#6])])-[#7]-[#6]:[#6]",PAINS,6,1,ChEMBL,PAINS filters
468,4,thio_urea_F(6),[#6]-1-[#7](-[#1])-[#7](-[#1])-[#6](=[#16])-[#7]-[#7]-1-[#1],PAINS,6,1,ChEMBL,PAINS filters
469,4,ene_five_het_I(6),c:1(:c:c:c:o:1)-[#6](-[#1])=!@[#6]-3-[#6](=[#8])-c:2:c:c:c:c:c:2-[!#6&!#1]-3,PAINS,6,1,ChEMBL,PAINS filters
470,4,keto_keto_gamma(5),[#8]=[#6]-1-[#6;X4]-[#6]-[#6](=[#8])-c:2:c:c:c:c:c-1:2,PAINS,6,1,ChEMBL,PAINS filters
471,4,quinone_B(5),c:1:c:c-2:c(:c:c:1)-[#6](-c3cccc4noc-2c34)=[#8],PAINS,6,1,ChEMBL,PAINS filters
472,4,het_6_pyridone_OH(5),[#8](-[#1])-c:1:n:c(:c:c:c:1)-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
473,4,hzone_naphth_A(5),"c:1:2:c(:c(:c(:c(:c:1:c(:c(:c(:c:2-[#1])-[#1])-[#6]=[#7]-[#7](-[#1])-[$([#6]:[#6]),$([#6]=[#16])])-[#1])-[#1])-[#1])-[#1])-[#1]",PAINS,6,1,ChEMBL,PAINS filters
474,4,thio_ester_A(5),[#6]-1=[#6](-[#16]-[#6](-[#6]=[#6]-1)=[#16])-[#7],PAINS,6,1,ChEMBL,PAINS filters
475,4,ene_misc_A(5),[#6]-1=[#6]-[#6](-[#8]-[#6]-1-[#8])(-[#8])-[#6],PAINS,6,1,ChEMBL,PAINS filters
476,4,cyano_pyridone_D(5),[#8]=[#6]-1-[#6](=[#6]-[#6](=[#7]-[#7]-1)-[#6]=[#8])-[#6]#[#7],PAINS,6,1,ChEMBL,PAINS filters
477,4,het_65_Db(5),C3=CN1C(=NC(=C1-[#7]-[#6])-c:2:c:c:c:c:n:2)C=C3,PAINS,6,1,ChEMBL,PAINS filters
478,4,het_666_A(5),[#7]N-2-c:1:c:c:c:c:c:1-[#6](=[#7])-c:3:c-2:c:c:c:c:3,PAINS,6,1,ChEMBL,PAINS filters
479,4,diazox_sulfon_B(5),c:1:c(:c:c:c:c:1)-[#7]-2-[#6](-[#1])-[#6](-[#1])-[#7](-[#6](-[#1])-[#6]-2-[#1])-[#16](=[#8])(=[#8])-c:3:c:c:c:c:4:n:s:n:c:3:4,PAINS,6,1,ChEMBL,PAINS filters
480,4,anil_NH_alk_A(5),c:1(:c(:c-2:c(:c(:c:1-[#1])-[#1])-[#7](-[#6](-[#7]-2-[#1])=[#8])-[#1])-[#1])-[#7](-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
481,4,sulfonamide_C(5),c:1(:c(:c-3:c(:c(:c:1-[#7](-[#1])-[#16](=[#8])(=[#8])-c:2:c:c:c(:c:c:2)-[!#6&!#1])-[#1])-[#8]-[#6](-[#8]-3)(-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
482,4,het_thio_N_55(5),[#6](-[#1])-[#6]:2:[#7]:[#7](-c:1:c:c:c:c:c:1):[#16]:3:[!#6&!#1]:[!#1]:[#6]:[#6]:2:3,PAINS,6,1,ChEMBL,PAINS filters
483,4,keto_keto_beta_D(5),[#8]=[#6]-[#6]=[#6](-[#1])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
484,4,ene_rhod_H(5),[#7]-1-2-[#6](=[#7]-[#6](=[#8])-[#6](=[#7]-1)-[#6](-[#1])-[#1])-[#16]-[#6](=[#6](-[#1])-[#6]:[#6])-[#6]-2=[#8],PAINS,6,1,ChEMBL,PAINS filters
485,4,imine_ene_A(5),[#6]:[#6]-[#6](-[#1])=[#6](-[#1])-[#6](-[#1])=[#7]-[#7](-[#6;X4])-[#6;X4],PAINS,6,1,ChEMBL,PAINS filters
486,4,het_thio_656a(5),c:1:3:c(:c:c:c:c:1):c:2:n:n:c(-[#16]-[#6](-[#1])(-[#1])-[#6]=[#8]):n:c:2:n:3-[#6](-[#1])(-[#1])-[#6](-[#1])=[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
487,4,pyrrole_D(5),n1(-[#6])c(c(-[#1])c(c1-[#6](-[#1])(-[#1])-[#7](-[#1])-[#6](=[#16])-[#7]-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
488,4,pyrrole_E(5),n2(-[#6]:1:[!#1]:[!#6&!#1]:[!#1]:[#6]:1-[#1])c(c(-[#1])c(c2-[#6;X4])-[#1])-[#6;X4],PAINS,6,1,ChEMBL,PAINS filters
489,4,thio_urea_G(5),c:1(:c:c:c:c:c:1)-[#7](-[#1])-[#6](=[#16])-[#7]-[#7](-[#1])-[#6]([#7;R])[#7;R],PAINS,6,1,ChEMBL,PAINS filters
490,4,anisol_A(5),"c:1(:c(:c(:c(:c(:c:1-[$([#1]),$([#6](-[#1])-[#1])])-[#1])-[#8]-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[$([#7](-[#1])-[#6](=[#8])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])-[#1]),$([#6](-[#1])(-[#6](-[#1])-[#1])-[#7](-[#1])-[#6](=[#16])-[#7]-[#1])])-[#1])-[#8]-[#6](-[#1])-[#1]",PAINS,6,1,ChEMBL,PAINS filters
491,4,pyrrole_F(5),n2(-[#6]:1:[#6](-[#6]#[#7]):[#6]:[#6]:[!#6&!#1]:1)c(c(-[#1])c(c2)-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
492,4,dhp_amino_CN_D(5),[#7](-[#1])(-[#1])-[#6]-2=[#6](-[#6]#[#7])-[#6](-[#1])(-[#6]:[#6])-c:1:c(:c:c:s:1)-[#8]-2,PAINS,6,1,ChEMBL,PAINS filters
493,4,thiazole_amine_A(4),[#7](-[#1])-c:1:n:c(:c:s:1)-c:2:c:n:c(-[#7](-[#1])-[#1]):s:2,PAINS,6,1,ChEMBL,PAINS filters
494,4,het_6_imidate_A(4),[#7]=[#6]-1-[#7](-[#1])-[#6](=[#6](-[#7]-[#1])-[#7]=[#7]-1)-[#7]-[#1],PAINS,6,1,ChEMBL,PAINS filters
495,4,anil_OC_no_alk_B(4),c:1:c(:c:2:c(:c:c:1):c:c:c:c:2)-[#8]-c:3:c(:c(:c(:c(:c:3-[#1])-[#1])-[#7]-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
496,4,styrene_C(4),c:1:c:c-2:c(:c:c:1)-[#6]-[#16]-c3c(-[#6]-2=[#6])ccs3,PAINS,6,1,ChEMBL,PAINS filters
497,4,azulene(4),c:2:c:c:c:1:c(:c:c:c:1):c:c:2,PAINS,6,1,ChEMBL,PAINS filters
498,4,furan_acid_A(4),c:1(:c(:c(:c(:o:1)-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#8]-[#6]:[#6])-[#1])-[#6](=[#8])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
499,4,cyano_pyridone_E(4),[!#1]:[#6]-[#6]-1=[#6](-[#1])-[#6](=[#6](-[#6]#[#7])-[#6](=[#8])-[#7]-1-[#1])-[#6]:[#8],PAINS,6,1,ChEMBL,PAINS filters
500,4,anil_alk_thio(4),[#6]-1-3=[#6](-[#6](-[#7]-c:2:c:c:c:c:c-1:2)(-[#6])-[#6])-[#16]-[#16]-[#6]-3=[!#1],PAINS,6,1,ChEMBL,PAINS filters
501,4,anil_di_alk_I(4),c:1(:c(:c(:c(:c(:c:1-[#7](-[#1])-[#6](=[#8])-c:2:c:c:c:c:c:2)-[#1])-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
502,4,het_thio_6_furan(4),[#6](-[#1])(-[#1])-[#16;X2]-c:1:n:n:c(:c(:n:1)-c:2:c(:c(:c(:o:2)-[#1])-[#1])-[#1])-c:3:c(:c(:c(:o:3)-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
503,4,anil_di_alk_ene_B(4),[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-[#6]-2=[#6]-c:1:c(:c:c:c:c:1)-[#6]-2(-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
504,4,imine_one_B(4),"[#7](-[#1])(-c:1:c:c:c:c:c:1)-[#7]=[#6](-[#6](=[#8])-[#6](-[#1])-[#1])-[#7](-[#1])-[$([#7]-[#1]),$([#6]:[#6])]",PAINS,6,1,ChEMBL,PAINS filters
505,4,anil_OC_alk_A(4),c:1:2:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1]):o:c:3:c(-[#1]):c(:c(-[#8]-[#6](-[#1])-[#1]):c(:c:2:3)-[#1])-[#7](-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
506,4,ene_five_het_J(4),[#16]=[#6]-1-[#7](-[#1])-[#6]=[#6]-[#6]-2=[#6]-1-[#6](=[#8])-[#8]-[#6]-2=[#6]-[#1],PAINS,6,1,ChEMBL,PAINS filters
507,4,pyrrole_G(4),"n2(-c:1:c(:c:c(:c(:c:1)-[#1])-[$([#7](-[#1])-[#1]),$([#6]:[#7])])-[#1])c(c(-[#1])c(c2-[#1])-[#1])-[#1]",PAINS,6,1,ChEMBL,PAINS filters
508,4,ene_five_het_K(4),n1(-[#6])c(c(-[#1])c(c1-[#6](-[#1])=[#6]-2-[#6](=[#8])-[!#6&!#1]-[#6]=:[!#1]-2)-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
509,4,cyano_ene_amine_B(4),[#6]=[#6]-[#6](-[#6]#[#7])(-[#6]#[#7])-[#6](-[#6]#[#7])=[#6]-[#7](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
510,4,thio_ester_B(4),"[#6]:[#6]-[#6](=[#16;X1])-[#16;X2]-[#6](-[#1])-[$([#6](-[#1])-[#1]),$([#6]:[#6])]",PAINS,6,1,ChEMBL,PAINS filters
511,4,ene_five_het_L(4),[#8]=[#6]-3-[#6](=!@[#6](-[#1])-c:1:c:n:c:c:1)-c:2:c:c:c:c:c:2-[#7]-3,PAINS,6,1,ChEMBL,PAINS filters
512,4,hzone_thiophene_B(4),"c:1(:c(:c(:c(:s:1)-[#1])-[#1])-[$([#1]),$([#6](-[#1])-[#1])])-[#6](-[#1])=[#7]-[#7](-[#1])-c:2:c:c:c:c:c:2",PAINS,6,1,ChEMBL,PAINS filters
513,4,dhp_amino_CN_E(4),[#6](-[#1])(-[#1])-[#16;X2]-[#6]-1=[#6](-[#6]#[#7])-[#6](-[#1])(-[#6]:[#6])-[#6](-[#6]#[#7])-[#6](=[#8])-[#7]-1,PAINS,6,1,ChEMBL,PAINS filters
514,4,het_5_B(4),[#7]-2(-c:1:c:c:c:c:c:1)-[#7]=[#6](-[#7](-[#1])-[#6]=[#8])-[#6](-[#1])(-[#1])-[#6]-2=[#8],PAINS,6,1,ChEMBL,PAINS filters
515,4,imine_imine_B(3),[#6]:[#6]-[#6](-[#1])=[#6](-[#1])-[#6](-[#1])=[#7]-[#7]=[#6],PAINS,6,1,ChEMBL,PAINS filters
516,4,thiazole_amine_B(3),c:1(:c:c:c(:c:c:1)-[#6](-[#1])-[#1])-c:2:c(:s:c(:n:2)-[#7](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
517,4,imine_ene_one_A(3),[#6]-2(-[#6]=[#7]-c:1:c:c:c:c:c:1-[#7]-2)=[#6](-[#1])-[#6]=[#8],PAINS,6,1,ChEMBL,PAINS filters
518,4,diazox_A(3),[#8](-c:1:c:c:c:c:c:1)-c:3:c:c:2:n:o:n:c:2:c:c:3,PAINS,6,1,ChEMBL,PAINS filters
519,4,ene_one_A(3),[!#1]:1:[!#1]:[!#1]:[!#1](:[!#1]:[!#1]:1)-[#6](-[#1])=[#6](-[#1])-[#6](-[#7]-c:2:c:c:c:3:c(:c:2):c:c:c(:n:3)-[#7](-[#6])-[#6])=[#8],PAINS,6,1,ChEMBL,PAINS filters
520,4,anil_OC_no_alk_C(3),[#7](-[#1])(-[#1])-c:1:c(:c:c:c:n:1)-[#8]-[#6](-[#1])(-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
521,4,thiazol_SC_A(3),[#6]-[#16;X2]-c:1:n:c(:c:s:1)-[#1],PAINS,6,1,ChEMBL,PAINS filters
522,4,het_666_B(3),c:1:c-3:c(:c:c:c:1)-[#7](-c:2:c:c:c:c:c:2-[#8]-3)-[#6](-[#1])(-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
523,4,furan_A(3),c:1(:c(:c(:c(:o:1)-[#6](-[#1])-[#1])-[#1])-[#1])-[#6](-[#1])(-[#8]-[#1])-[#6]#[#6]-[#6;X4],PAINS,6,1,ChEMBL,PAINS filters
524,4,colchicine_A(3),[#6]-1(-[#6](=[#6]-[#6]=[#6]-[#6]=[#6]-1)-[#7]-[#1])=[#7]-[#6],PAINS,6,1,ChEMBL,PAINS filters
525,4,thiophene_C(3),"[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])=[#6]-[#6](=[#8])-c:1:c(-[#16;X2]):s:c(:c:1)-[$([#6]#[#7]),$([#6]=[#8])]",PAINS,6,1,ChEMBL,PAINS filters
526,4,anil_OC_alk_B(3),"c:1:3:c(:c:c:c:c:1)-[#7]-2-[#6](=[#8])-[#6](=[#6](-[F,Cl,Br,I])-[#6]-2=[#8])-[#7](-[#1])-[#6]:[#6]:[#6]:[#6](-[#8]-[#6](-[#1])-[#1]):[#6]:[#6]:3",PAINS,6,1,ChEMBL,PAINS filters
527,4,het_thio_66_A(3),c:1-2:c(:c:c:c:c:1)-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#7]=[#6]-2-[#16;X2]-[#6](-[#1])(-[#1])-[#6](=[#8])-c:3:c:c:c:c:c:3,PAINS,6,1,ChEMBL,PAINS filters
528,4,rhod_sat_B(3),[#7]-2(-c:1:c:c:c:c:c:1-[#6](-[#1])-[#1])-[#6](=[#16])-[#7](-[#6](-[#1])(-[#1])-[!#1]:[!#1]:[!#1]:[!#1]:[!#1])-[#6](-[#1])(-[#1])-[#6]-2=[#8],PAINS,6,1,ChEMBL,PAINS filters
529,4,ene_rhod_I(3),[#7]-2(-[#6](-[#1])-[#1])-[#6](=[#16])-[#7](-[#1])-[#6](=[#6](-[#1])-c:1:c:c:c:c(:c:1)-[Br])-[#6]-2=[#8],PAINS,6,1,ChEMBL,PAINS filters
530,4,keto_thiophene(3),c:1(:c(:c:2:c(:s:1):c:c:c:c:2)-[#6](-[#1])-[#1])-[#6](=[#8])-[#6](-[#1])(-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
531,4,imine_imine_C(3),[#7](-[#6](-[#1])-[#1])(-[#6](-[#1])-[#1])-[#6](-[#1])=[#7]-[#6](-[#6](-[#1])-[#1])=[#7]-[#7](-[#6](-[#1])-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
532,4,het_65_pyridone_A(3),"[#6]:2(:[#6](-[#6](-[#1])-[#1]):[#6]-1:[#6](-[#7]=[#6](-[#7](-[#6]-1=[!#6&!#1;X1])-[#6](-[#1])-[$([#6](=[#8])-[#8]),$([#6]:[#6])])-[$([#1]),$([#16]-[#6](-[#1])-[#1])]):[!#6&!#1;X2]:2)-[#6](-[#1])(-[#1])-[#6](-[#1])-[#1]",PAINS,6,1,ChEMBL,PAINS filters
533,4,thiazole_amine_C(3),"c:1(:n:c(:c(-[#1]):s:1)-[!#1]:[!#1]:[!#1](-[$([#8]-[#6](-[#1])-[#1]),$([#6](-[#1])-[#1])]):[!#1]:[!#1])-[#7](-[#1])-[#6](-[#1])(-[#1])-c:2:c(-[#1]):c(:c(-[#1]):o:2)-[#1]",PAINS,6,1,ChEMBL,PAINS filters
534,4,het_thio_pyr_A(3),n:1:c(:c(:c(:c(:c:1-[#16]-[#6]-[#1])-[#6]#[#7])-c:2:c:c:c(:c:c:2)-[#8]-[#6](-[#1])-[#1])-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
535,4,melamine_A(3),"c:1:4:c(:n:c(:n:c:1-[#7](-[#1])-[#6](-[#1])(-[#1])-c:2:c(:c(:c(:o:2)-[#1])-[#1])-[#1])-[#7](-[#1])-c:3:c:c(:c(:c:c:3-[$([#1]),$([#6](-[#1])-[#1]),$([#16;X2]),$([#8]-[#6]-[#1]),$([#7;X3])])-[$([#1]),$([#6](-[#1])-[#1]),$([#16;X2]),$([#8]-[#6]-[#1]),$([#7;X3])])-[$([#1]),$([#6](-[#1])-[#1]),$([#16;X2]),$([#8]-[#6]-[#1]),$([#7;X3])]):c:c:c:c:4",PAINS,6,1,ChEMBL,PAINS filters
536,4,anil_NH_alk_B(3),[#7](-[#1])(-[#6]:1:[#6]:[#6]:[!#1]:[#6]:[#6]:1)-c:2:c:c:c(:c:c:2)-[#7](-[#1])-[#6]-[#1],PAINS,6,1,ChEMBL,PAINS filters
537,4,rhod_sat_C(3),[#7]-2(-c:1:c:c:c:c:c:1)-[#6](=[#7]-[#6]=[#8])-[#16]-[#6](-[#1])(-[#1])-[#6]-2=[#8],PAINS,6,1,ChEMBL,PAINS filters
538,4,thiophene_amino_D(3),[#6]=[#6]-[#6](=[#8])-[#7]-c:1:c(:c(:c(:s:1)-[#6](=[#8])-[#8])-[#6]-[#1])-[#6]#[#7],PAINS,6,1,ChEMBL,PAINS filters
539,4,anil_OC_alk_C(3),"[$([#1]),$([#6](-[#1])-[#1])]-[#8]-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1])-[#7](-[#1])-[#6](-[#1])(-[#1])-c:2:n:c:c:n:2",PAINS,6,1,ChEMBL,PAINS filters
540,4,het_thio_65_A(3),[#6](-[#1])(-[#1])-[#16;X2]-c3nc1c(n(nc1-[#6](-[#1])-[#1])-c:2:c:c:c:c:c:2)nn3,PAINS,6,1,ChEMBL,PAINS filters
541,4,het_thio_656b(3),[#6]-[#6](=[#8])-[#6](-[#1])(-[#1])-[#16;X2]-c:3:n:n:c:2:c:1:c(:c(:c(:c(:c:1:n(:c:2:n:3)-[#1])-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
542,4,thiazole_amine_D(3),"s:1:c(:[n+](-[#6](-[#1])-[#1]):c(:c:1-[#1])-[#6])-[#7](-[#1])-c:2:c:c:c:c:c:2[$([#6](-[#1])-[#1]),$([#6]:[#6])]",PAINS,6,1,ChEMBL,PAINS filters
543,4,thio_urea_H(3),[#6]-2(=[#16])-[#7](-[#6](-[#1])(-[#1])-c:1:c:c:c:o:1)-[#6](=[#7]-[#7]-2-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
544,4,cyano_pyridone_F(3),[#7]-2(-c:1:c:c:c:c:c:1)-[#6](=[#8])-[#6](=[#6]-[#6](=[#7]-2)-[#6]#[#7])-[#6]#[#7],PAINS,6,1,ChEMBL,PAINS filters
545,4,rhod_sat_D(3),[#7]-2(-c:1:c:c:c:c:c:1)-[#6](=[#8])-[#16]-[#6](-[#1])(-[#6](-[#1])(-[#1])-[#6](=[#8])-[#7](-[#1])-[#6]:[#6])-[#6]-2=[#8],PAINS,6,1,ChEMBL,PAINS filters
546,4,ene_rhod_J(3),"[#6](-[#1])(-[#1])-[#7]-2-[#6](=[$([#16]),$([#7])])-[!#6&!#1]-[#6](=[#6]-1-[#6](=[#6](-[#1])-[#6]:[#6]-[#7]-1-[#6](-[#1])-[#1])-[#1])-[#6]-2=[#8]",PAINS,6,1,ChEMBL,PAINS filters
547,4,imine_phenol_A(3),[#6]=[#7;!R]-c:1:c:c:c:c:c:1-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
548,4,thio_carbonate_B(3),[#8]=[#6]-2-[#16]-c:1:c(:c(:c:c:c:1)-[#8]-[#6](-[#1])-[#1])-[#8]-2,PAINS,6,1,ChEMBL,PAINS filters
549,4,het_thio_N_5A(3),[#7]=[#6]-1-[#7]=[#6]-[#7]-[#16]-1,PAINS,6,1,ChEMBL,PAINS filters
550,4,het_thio_N_65A(3),[#7]-2-[#16]-[#6]-1=[#6](-[#6]:[#6]-[#7]-[#6]-1)-[#6]-2=[#16],PAINS,6,1,ChEMBL,PAINS filters
551,4,anil_di_alk_J(3),[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#6](-[#1])=[#7]-[#7]=[#6](-[#6])-[#6]:[#6])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
552,4,pyrrole_H(3),n1-2cccc1-[#6]=[#7](-[#6])-[#6]-[#6]-2,PAINS,6,1,ChEMBL,PAINS filters
553,4,ene_cyano_D(3),[#6](-[#6]#[#7])(-[#6]#[#7])=[#6](-[#16])-[#16],PAINS,6,1,ChEMBL,PAINS filters
554,4,cyano_cyano_B(3),[#6]-1(-[#6]#[#7])(-[#6]#[#7])-[#6](-[#1])(-[#6](=[#8])-[#6])-[#6]-1-[#1],PAINS,6,1,ChEMBL,PAINS filters
555,4,ene_five_het_M(3),"[#6]-1=:[#6]-[#6](-[#6](-[$([#8]),$([#16])]-1)=[#6]-[#6]=[#8])=[#8]",PAINS,6,1,ChEMBL,PAINS filters
556,4,cyano_ene_amine_C(3),[#6]:[#6]-[#6](=[#8])-[#7](-[#1])-[#6](=[#8])-[#6](-[#6]#[#7])=[#6](-[#1])-[#7](-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
557,4,thio_urea_I(3),c:1(:c:c:c:c:c:1)-[#7](-[#1])-[#6](=[#16])-[#7](-[#1])-[#7]=[#6]-c:2:c:n:c:c:2,PAINS,6,1,ChEMBL,PAINS filters
558,4,dhp_amino_CN_F(3),[#7](-[#1])(-[#1])-[#6]-2=[#6](-[#6]#[#7])-[#6](-[#1])(-c:1:c:c:c:s:1)-[#6](=[#6](-[#6](-[#1])-[#1])-[#8]-2)-[#6](=[#8])-[#8]-[#6],PAINS,6,1,ChEMBL,PAINS filters
559,4,anthranil_acid_B(3),c:1:c-3:c(:c:c(:c:1)-[#6](=[#8])-[#7](-[#1])-c:2:c(:c:c:c:c:2)-[#6](=[#8])-[#8]-[#1])-[#6](-[#7](-[#6]-3=[#8])-[#6](-[#1])-[#1])=[#8],PAINS,6,1,ChEMBL,PAINS filters
560,4,diazox_B(3),[Cl]-c:2:c:c:1:n:o:n:c:1:c:c:2,PAINS,6,1,ChEMBL,PAINS filters
561,4,thio_aldehyd_A(3),[#6]-[#6](=[#16])-[#1],PAINS,6,1,ChEMBL,PAINS filters
562,4,thio_amide_B(2),[#6;X4]-[#7](-[#1])-[#6](-[#6]:[#6])=[#6](-[#1])-[#6](=[#16])-[#7](-[#1])-c:1:c:c:c:c:c:1,PAINS,6,1,ChEMBL,PAINS filters
563,4,imidazole_B(2),[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#16]-[#6](-[#1])(-[#1])-c1cn(cn1)-[#1],PAINS,6,1,ChEMBL,PAINS filters
564,4,thiazole_amine_E(2),[#8]=[#6]-[#7](-[#1])-c:1:c(-[#6]:[#6]):n:c(-[#6](-[#1])(-[#1])-[#6]#[#7]):s:1,PAINS,6,1,ChEMBL,PAINS filters
565,4,thiazole_amine_F(2),[#6](-[#1])-[#7](-[#1])-c:1:n:c(:c:s:1)-c2cnc3n2ccs3,PAINS,6,1,ChEMBL,PAINS filters
566,4,thio_ester_C(2),[#7]-1-[#6](=[#8])-[#6](=[#6](-[#6])-[#16]-[#6]-1=[#16])-[#1],PAINS,6,1,ChEMBL,PAINS filters
567,4,ene_one_B(2),[#6](-[#16])(-[#7])=[#6](-[#1])-[#6]=[#6](-[#1])-[#6]=[#8],PAINS,6,1,ChEMBL,PAINS filters
568,4,quinone_C(2),[#8]=[#6]-3-c:1:c(:c:c:c:c:1)-[#6]-2=[#6](-[#8]-[#1])-[#6](=[#8])-[#7]-c:4:c-2:c-3:c:c:c:4,PAINS,6,1,ChEMBL,PAINS filters
569,4,keto_naphthol_A(2),"c:1:2:c:c:c:c(:c:1:c(:c:c:c:2)-[$([#8]-[#1]),$([#7](-[#1])-[#1])])-[#6](-[#6])=[#8]",PAINS,6,1,ChEMBL,PAINS filters
570,4,thio_amide_C(2),[#6](-[#1])(-c:1:c:c:c:c:c:1)(-c:2:c:c:c:c:c:2)-[#6](=[#16])-[#7]-[#1],PAINS,6,1,ChEMBL,PAINS filters
571,4,phthalimide_misc(2),[#7]-2(-[#6](=[#8])-c:1:c(:c(:c(:c(:c:1-[#1])-[#6](=[#8])-[#8]-[#1])-[#1])-[#1])-[#6]-2=[#8])-c:3:c(:c:c(:c(:c:3)-[#1])-[#8])-[#1],PAINS,6,1,ChEMBL,PAINS filters
572,4,sulfonamide_D(2),c:1:c:c(:c:c:c:1-[#7](-[#1])-[#16](=[#8])=[#8])-[#7](-[#1])-[#16](=[#8])=[#8],PAINS,6,1,ChEMBL,PAINS filters
573,4,anil_NH_alk_C(2),[#6](-[#1])-[#7](-[#1])-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1])-[#7](-[#1])-[#6]-[#1],PAINS,6,1,ChEMBL,PAINS filters
574,4,het_65_E(2),s1c(c(c-2c1-[#7](-[#1])-[#6](-[#6](=[#6]-2-[#1])-[#6](=[#8])-[#8]-[#1])=[#8])-[#7](-[#1])-[#1])-[#6](=[#8])-[#7]-[#1],PAINS,6,1,ChEMBL,PAINS filters
575,4,hzide_naphth(2),c:2(:c:1:c(:c(:c(:c(:c:1:c(:c(:c:2-[#1])-[#1])-[#1])-[#1])-[#7](-[#1])-[#7](-[#1])-[#6]=[#8])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
576,4,anisol_B(2),[#6](-[#1])(-[#1])-c:1:c(:c(:c(:c(:c:1-[#8]-[#6](-[#1])-[#1])-[#1])-[#1])-[#6](-[#1])(-[#1])-[#7](-[#1])-[#6;X4])-[#1],PAINS,6,1,ChEMBL,PAINS filters
577,4,thio_carbam_ene(2),[#6]-1=[#6]-[#7]-[#6](-[#16]-[#6;X4]-1)=[#16],PAINS,6,1,ChEMBL,PAINS filters
578,4,thio_amide_D(2),[#6](-[#7](-[#6]-[#1])-[#6]-[#1]):[#6]-[#7](-[#1])-[#6](=[#16])-[#6]-[#1],PAINS,6,1,ChEMBL,PAINS filters
579,4,het_65_Da(2),n2nc(c1cccc1c2-[#6])-[#6],PAINS,6,1,ChEMBL,PAINS filters
580,4,thiophene_D(2),s:1:c(:c(-[#1]):c(:c:1-[#6](=[#8])-[#7](-[#1])-[#7]-[#1])-[#8]-[#6](-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
581,4,het_thio_6_ene(2),[#6]-1:[#6]-[#7]=[#6]-[#6](=[#6]-[#7]-[#6])-[#16]-1,PAINS,6,1,ChEMBL,PAINS filters
582,4,cyano_keto_A(2),[#6](-[#1])(-[#1])-[#6](-[#1])(-[#6]#[#7])-[#6](=[#8])-[#6],PAINS,6,1,ChEMBL,PAINS filters
583,4,anthranil_acid_C(2),"c2(c(-[#7](-[#1])-[#1])n(-c:1:c:c:c:c:c:1-[#6](=[#8])-[#8]-[#1])nc2-[#6]=[#8])-[$([#6]#[#7]),$([#6]=[#16])]",PAINS,6,1,ChEMBL,PAINS filters
584,4,naphth_amino_C(2),c:2:c:1:c:c:c:c-3:c:1:c(:c:c:2)-[#7](-[#7]=[#6]-3)-[#1],PAINS,6,1,ChEMBL,PAINS filters
585,4,naphth_amino_D(2),c:2:c:1:c:c:c:c-3:c:1:c(:c:c:2)-[#7]-[#7]=[#7]-3,PAINS,6,1,ChEMBL,PAINS filters
586,4,thiazole_amine_G(2),c1csc(n1)-[#7]-[#7]-[#16](=[#8])=[#8],PAINS,6,1,ChEMBL,PAINS filters
587,4,het_66_B(2),c:1:c:c:c:2:c(:c:1):n:c(:n:c:2)-[#7](-[#1])-[#6]-3=[#7]-[#6](-[#6]=[#6]-[#7]-3-[#1])(-[#6](-[#1])-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
588,4,coumarin_A(2),c:1-3:c(:c(:c(:c(:c:1)-[#8]-[#6]-[#1])-[#1])-[#1])-c:2:c(:c(:c(:c(:c:2-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#6](=[#8])-[#8]-3,PAINS,6,1,ChEMBL,PAINS filters
589,4,anthranil_acid_D(2),c:12:c(:c:c:c:n:1)c(c(-[#6](=[#8])~[#8;X1])s2)-[#7](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
590,4,het_66_C(2),c:1:2:n:c(:c(:n:c:1:[#6]:[#6]:[#6]:[!#1]:2)-[#6](-[#1])=[#6](-[#8]-[#1])-[#6])-[#6](-[#1])=[#6](-[#8]-[#1])-[#6],PAINS,6,1,ChEMBL,PAINS filters
591,4,thiophene_amino_E(2),c1csc(c1-[#7](-[#1])-[#1])-[#6](-[#1])=[#6](-[#1])-c2cccs2,PAINS,6,1,ChEMBL,PAINS filters
592,4,het_6666_A(2),c:2:c:c:1:n:c:3:c(:n:c:1:c:c:2):c:c:c:4:c:3:c:c:c:c:4,PAINS,6,1,ChEMBL,PAINS filters
593,4,sulfonamide_E(2),[#6]:[#6]-[#7](-[#1])-[#16](=[#8])(=[#8])-[#7](-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
594,4,anil_di_alk_K(2),c:1:c:c(:c:c:c:1-[#7](-[#1])-[#1])-[#7](-[#6;X3])-[#6;X3],PAINS,6,1,ChEMBL,PAINS filters
595,4,het_5_C(2),"[#7]-2=[#6](-c:1:c:c:c:c:c:1)-[#6](-[#1])(-[#1])-[#6](-[#8]-[#1])(-[#6](-[#9])(-[#9])-[#9])-[#7]-2-[$([#6]:[#6]:[#6]:[#6]:[#6]:[#6]),$([#6](=[#16])-[#6]:[#6]:[#6]:[#6]:[#6]:[#6])]",PAINS,6,1,ChEMBL,PAINS filters
596,4,ene_six_het_B(2),c:1:c(:c:c:c:c:1)-[#6](=[#8])-[#6](-[#1])=[#6]-3-[#6](=[#8])-[#7](-[#1])-[#6](=[#8])-[#6](=[#6](-[#1])-c:2:c:c:c:c:c:2)-[#7]-3-[#1],PAINS,6,1,ChEMBL,PAINS filters
597,4,steroid_A(2),[#8]=[#6]-4-[#6]-[#6]-[#6]-3-[#6]-2-[#6](=[#8])-[#6]-[#6]-1-[#6]-[#6]-[#6]-[#6]-1-[#6]-2-[#6]-[#6]-[#6]-3=[#6]-4,PAINS,6,1,ChEMBL,PAINS filters
598,4,het_565_A(2),c:1:2:c:3:c(:c(-[#8]-[#1]):c(:c:1:c(:c:n:2-[#6])-[#6]=[#8])-[#1]):n:c:n:3,PAINS,6,1,ChEMBL,PAINS filters
599,4,thio_imine_ium(2),[#6;X4]-[#7+](-[#6;X4]-[#8]-[#1])=[#6]-[#16]-[#6]-[#1],PAINS,6,1,ChEMBL,PAINS filters
600,4,anthranil_acid_E(2),[#6]-3(=[#8])-[#6](=[#6](-[#1])-[#7](-[#1])-c:1:c:c:c:c:c:1-[#6](=[#8])-[#8]-[#1])-[#7]=[#6](-c:2:c:c:c:c:c:2)-[#8]-3,PAINS,6,1,ChEMBL,PAINS filters
601,4,hzone_furan_B(2),"c:1(:c(:c(:c(:o:1)-[$([#1]),$([#6](-[#1])-[#1])])-[#1])-[#1])-[#6](-[$([#1]),$([#6](-[#1])-[#1])])=[#7]-[#7](-[#1])-c:2:c:c:n:c:c:2",PAINS,6,1,ChEMBL,PAINS filters
602,4,thiophene_E(2),"c:1(:c(:c(:c(:s:1)-[$([#1]),$([#6](-[#1])-[#1])])-[#1])-[#1])-[#6](-[$([#1]),$([#6](-[#1])-[#1])])-[#6](=[#8])-[#7](-[#1])-c:2:n:c:c:s:2",PAINS,6,1,ChEMBL,PAINS filters
603,4,ene_misc_B(2),[#6]:[#6]-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#6]=[#8])-[#7]-2-[#6](=[#8])-[#6]-1(-[#1])-[#6](-[#1])(-[#1])-[#6]=[#6]-[#6](-[#1])(-[#1])-[#6]-1(-[#1])-[#6]-2=[#8],PAINS,6,1,ChEMBL,PAINS filters
604,4,het_thio_5_B(2),[#6]-1(-[#6]=[#8])(-[#6]:[#6])-[#16;X2]-[#6]=[#7]-[#7]-1-[#1],PAINS,6,1,ChEMBL,PAINS filters
605,4,thiophene_amino_F(2),[#7](-[#1])(-[#1])-c:1:c(:c(:c(:s:1)-[#7](-[#1])-[#6](=[#8])-c:2:c:c:c:c:c:2)-[#6]#[#7])-[#6]:3:[!#1]:[!#1]:[!#1]:[!#1]:[!#1]:3,PAINS,6,1,ChEMBL,PAINS filters
606,4,anil_OC_alk_D(2),"[#6](-[#1])(-[#1])-[#8]-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#6](-[#1])-[#1])-[#1])-[#7](-[#1])-[#6](-[#1])(-[#1])-c:2:c:c:c:c:c:2-[$([#6](-[#1])-[#1]),$([#8]-[#6](-[#1])-[#1])]",PAINS,6,1,ChEMBL,PAINS filters
607,4,tert_butyl_A(2),[#6](-[#1])(-[#1])(-[#1])-[#6](-[#6](-[#1])(-[#1])-[#1])(-[#6](-[#1])(-[#1])-[#1])-c:1:c(:c:c(:c(:c:1-[#1])-[#6](-[#6](-[#1])(-[#1])-[#1])(-[#6](-[#1])(-[#1])-[#1])-[#6](-[#1])(-[#1])-[#1])-[#8]-[#6](-[#1])-[#7])-[#1],PAINS,6,1,ChEMBL,PAINS filters
608,4,thio_urea_J(2),c:1(:c(:o:c:c:1)-[#6]-[#1])-[#6]=[#7]-[#7](-[#1])-[#6](=[#16])-[#7]-[#1],PAINS,6,1,ChEMBL,PAINS filters
609,4,het_thio_65_B(2),[#7](-[#1])-c1nc(nc2nnc(n12)-[#16]-[#6])-[#7](-[#1])-[#6],PAINS,6,1,ChEMBL,PAINS filters
610,4,coumarin_B(2),c:1-2:c(:c:c:c:c:1-[#6](-[#1])(-[#1])-[#6](-[#1])=[#6](-[#1])-[#1])-[#6](=[#6](-[#6](=[#8])-[#7](-[#1])-[#6]:[#6])-[#6](=[#8])-[#8]-2)-[#1],PAINS,6,1,ChEMBL,PAINS filters
611,4,thio_urea_K(2),[#6]-2(=[#16])-[#7]-1-[#6]:[#6]-[#7]=[#7]-[#6]-1=[#7]-[#7]-2-[#1],PAINS,6,1,ChEMBL,PAINS filters
612,4,thiophene_amino_G(2),[#6]:[#6]:[#6]:[#6]:[#6]:[#6]-c:1:c:c(:c(:s:1)-[#7](-[#1])-[#6](=[#8])-[#6])-[#6](=[#8])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
613,4,anil_NH_alk_D(2),[#7](-[#1])(-[#1])-c:1:c(:c(:c(:c:c:1-[#7](-[#1])-[#6](-[#1])(-[#6])-[#6](-[#1])-[#6](-[#1])-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
614,4,het_thio_5_C(2),[#16]=[#6]-2-[#7](-[#1])-[#7]=[#6](-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#1])-[#8]-2,PAINS,6,1,ChEMBL,PAINS filters
615,4,thio_keto_het(2),[#16]=[#6]-c:1:c:c:c:2:c:c:c:c:n:1:2,PAINS,6,1,ChEMBL,PAINS filters
616,4,het_thio_N_5B(2),[#6]~1~[#6](~[#7]~[#7]~[#6](~[#6](-[#1])-[#1])~[#6](-[#1])-[#1])~[#7]~[#16]~[#6]~1,PAINS,6,1,ChEMBL,PAINS filters
617,4,quinone_D(2),[#6]-1(-[#6]=:[#6]-[#6]=:[#6]-[#6]-1=[!#6&!#1])=[!#6&!#1],PAINS,6,1,ChEMBL,PAINS filters
618,4,anil_di_alk_furan_B(2),[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-c:1:c(-[#1]):c(:c(:o:1)-[#6](-[#1])=[#6]-[#6]#[#7])-[#1],PAINS,6,1,ChEMBL,PAINS filters
619,4,ene_six_het_C(2),[#8]=[#6]-1-[#6]:[#6]-[#6](-[#1])(-[#1])-[#7]-[#6]-1=[#6]-[#1],PAINS,6,1,ChEMBL,PAINS filters
620,4,het_55_A(2),[#6]:[#6]-[#7]:2:[#7]:[#6]:1-[#6](-[#1])(-[#1])-[#16;X2]-[#6](-[#1])(-[#1])-[#6]:1-[#6]:2-[#7](-[#1])-[#6](=[#8])-[#6](-[#1])=[#6]-[#1],PAINS,6,1,ChEMBL,PAINS filters
621,4,het_thio_65_C(2),n:1:c(:n(:c:2:c:1:c:c:c:c:2)-[#6](-[#1])-[#1])-[#16]-[#6](-[#1])(-[#1])-[#6](=[#8])-[#7](-[#1])-[#7]=[#6](-[#1])-[#6](-[#1])=[#6]-[#1],PAINS,6,1,ChEMBL,PAINS filters
622,4,hydroquin_A(2),c:1(:c:c(:c(:c:c:1)-[#8]-[#1])-[#6](=!@[#6]-[#7])-[#6]=[#8])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
623,4,anthranil_acid_F(2),c:1(:c:c(:c(:c:c:1)-[#7](-[#1])-[#6](=[#8])-[#6]:[#6])-[#6](=[#8])-[#8]-[#1])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
624,4,pyrrole_I(2),n2(-[#6](-[#1])-[#1])c-1c(-[#6]:[#6]-[#6]-1=[#8])cc2-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
625,4,thiophene_amino_H(2),[#6](-[#1])-[#7](-[#1])-c:1:c(:c(:c(:s:1)-[#6]-[#1])-[#6]-[#1])-[#6](=[#8])-[#7](-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
626,4,imine_one_fives_C(2),[#6]:[#6]-[#7;!R]=[#6]-2-[#6](=[!#6&!#1])-c:1:c:c:c:c:c:1-[#7]-2,PAINS,6,1,ChEMBL,PAINS filters
627,4,keto_phenone_zone_A(2),c:1:c:c:c:c:c:1-[#6](=[#8])-[#7](-[#1])-[#7]=[#6]-3-c:2:c:c:c:c:c:2-c:4:c:c:c:c:c-3:4,PAINS,6,1,ChEMBL,PAINS filters
628,4,dyes7A(2),c:1:c(:c:c:c:c:1)-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])=[#6](-[#1])-[#6]=!@[#6](-[#1])-[#6](-[#1])=[#6]-[#6]=@[#7]-c:2:c:c:c:c:c:2,PAINS,6,1,ChEMBL,PAINS filters
629,4,het_pyridiniums_B(2),[#6]:1:2:[!#1]:[#7+](:[!#1]:[#6](:[!#1]:1:[#6]:[#6]:[#6]:[#6]:2)-[*])~[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
630,4,het_5_D(2),[#7]-2(-c:1:c:c:c:c:c:1)-[#7]=[#6](-[#6](-[#1])-[#1])-[#6](-[#1])(-[#16]-[#6])-[#6]-2=[#8],PAINS,6,1,ChEMBL,PAINS filters
631,4,thiazole_amine_H(1),c:1:c:c:c(:c:c:1-[#7](-[#1])-c2nc(c(-[#1])s2)-c:3:c:c:c(:c:c:3)-[#6](-[#1])(-[#6]-[#1])-[#6]-[#1])-[#6](=[#8])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
632,4,thiazole_amine_I(1),[#6](-[#1])(-[#1])-[#7](-[#1])-[#6]=[#7]-[#7](-[#1])-c1nc(c(-[#1])s1)-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
633,4,het_thio_N_5C(1),[#6]:[#6]-[#7](-[#1])-[#6](=[#8])-c1c(snn1)-[#7](-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
634,4,sulfonamide_F(1),[#8]=[#16](=[#8])(-[#6]:[#6])-[#7](-[#1])-c1nc(cs1)-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
635,4,thiazole_amine_J(1),[#8]=[#16](=[#8])(-[#6]:[#6])-[#7](-[#1])-[#7](-[#1])-c1nc(cs1)-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
636,4,het_65_F(1),s2c:1:n:c:n:c(:c:1c(c2-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#7]-[#7]=[#6]-c3ccco3,PAINS,6,1,ChEMBL,PAINS filters
637,4,keto_keto_beta_E(1),[#6](=[#8])-[#6](-[#1])=[#6](-[#8]-[#1])-[#6](-[#8]-[#1])=[#6](-[#1])-[#6](=[#8])-[#6],PAINS,6,1,ChEMBL,PAINS filters
638,4,ene_five_one_B(1),c:2(:c:1-[#6](-[#6](-[#6](-c:1:c(:c(:c:2-[#1])-[#1])-[#1])(-[#1])-[#1])=[#8])=[#6](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
639,4,keto_keto_beta_zone(1),[#6]:[#6]-[#7](-[#1])-[#7]=[#6](-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#6](-[#6](-[#1])-[#1])=[#7]-[#7](-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
640,4,thio_urea_L(1),[#6;X4]-[#16;X2]-[#6](=[#7]-[!#1]:[!#1]:[!#1]:[!#1])-[#7](-[#1])-[#7]=[#6],PAINS,6,1,ChEMBL,PAINS filters
641,4,het_thio_urea_ene(1),[#6]-1(=[#7]-[#7](-[#6](-[#16]-1)=[#6](-[#1])-[#6]:[#6])-[#6]:[#6])-[#6]=[#8],PAINS,6,1,ChEMBL,PAINS filters
642,4,cyano_amino_het_A(1),c:1(:c(:c:2:c(:n:c:1-[#7](-[#1])-[#1]):c:c:c(:c:2-[#7](-[#1])-[#1])-[#6]#[#7])-[#6]#[#7])-[#6]#[#7],PAINS,6,1,ChEMBL,PAINS filters
643,4,tetrazole_hzide(1),[!#1]:1:[!#1]:[!#1]:[!#1](:[!#1]:[!#1]:1)-[#6](-[#1])=[#6](-[#1])-[#6](-[#7](-[#1])-[#7](-[#1])-c2nnnn2-[#6])=[#8],PAINS,6,1,ChEMBL,PAINS filters
644,4,imine_naphthol_A(1),c:1:2:c(:c(:c(:c(:c:1:c(:c(:c(:c:2-[#1])-[#1])-[#6](=[#7]-[#6]:[#6])-[#6](-[#1])-[#1])-[#8]-[#1])-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
645,4,misc_anisole_A(1),c:1(:c(:c:2:c(:c(:c:1-[#8]-[#6](-[#1])-[#1])-[#1]):c(:c(:c(:c:2-[#7](-[#1])-[#6](-[#1])(-[#1])-[#1])-[#1])-c:3:c(:c(:c(:c(:c:3-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#1])-[#1])-[#8]-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
646,4,het_thio_665(1),c:1:c:c-2:c(:c:c:1)-[#16]-c3c(-[#7]-2)cc(s3)-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
647,4,anil_di_alk_L(1),c:1:c:c:c-2:c(:c:1)-[#6](-[#6](-[#7]-2-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#7]-4-[#6](-c:3:c:c:c:c:c:3-[#6]-4=[#8])=[#8])(-[#1])-[#1])(-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
648,4,colchicine_B(1),c:1(:c:c:c(:c:c:1)-[#6]-3=[#6]-[#6](-c2cocc2-[#6](=[#6]-3)-[#8]-[#1])=[#8])-[#16]-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
649,4,misc_aminoacid_A(1),[#6;X4]-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#6](=[#8])-[#7](-[#1])-[#6](-[#1])(-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#16]-[#6](-[#1])(-[#1])-[#1])-[#6](=[#8])-[#8]-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
650,4,imidazole_amino_A(1),n:1:c(:n(:c(:c:1-c:2:c:c:c:c:c:2)-c:3:c:c:c:c:c:3)-[#7]=!@[#6])-[#7](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
651,4,phenol_sulfite_A(1),[#6](-c:1:c:c:c(:c:c:1)-[#8]-[#1])(-c:2:c:c:c(:c:c:2)-[#8]-[#1])-[#8]-[#16](=[#8])=[#8],PAINS,6,1,ChEMBL,PAINS filters
652,4,het_66_D(1),c:2:c:c:1:n:c(:c(:n:c:1:c:c:2)-[#6](-[#1])(-[#1])-[#6](=[#8])-[#6]:[#6])-[#6](-[#1])(-[#1])-[#6](=[#8])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
653,4,misc_anisole_B(1),c:1(:c(:c(:c(:c(:c:1-[#1])-[#8]-[#6](-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#1])-[#6](=[#8])-[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-c:2:c:c:c(-[#6](-[#1])-[#1])c:c:2,PAINS,6,1,ChEMBL,PAINS filters
654,4,tetrazole_A(1),[#6](-[#1])(-[#1])-c1nnnn1-c:2:c(:c(:c(:c(:c:2-[#1])-[#1])-[#8]-[#6](-[#1])(-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
655,4,het_65_G(1),[#6]-2(=[#7]-c1c(c(nn1-[#6](-[#6]-2(-[#1])-[#1])=[#8])-[#7](-[#1])-[#1])-[#7](-[#1])-[#1])-[#6],PAINS,6,1,ChEMBL,PAINS filters
656,4,misc_trityl_A(1),[#6](-[#6]:[#6])(-[#6]:[#6])(-[#6]:[#6])-[#16]-[#6]:[#6]-[#6](=[#8])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
657,4,misc_pyridine_OC(1),[#8]=[#6](-c:1:c(:c(:n:c(:c:1-[#1])-[#8]-[#6](-[#1])(-[#1])-[#1])-[#8]-[#6](-[#1])(-[#1])-[#1])-[#1])-[#7](-[#1])-[#6](-[#1])(-[#6](-[#1])-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
658,4,het_6_hydropyridone(1),[#7]-1=[#6](-[#7](-[#6](-[#6](-[#6]-1(-[#1])-[#6]:[#6])(-[#1])-[#1])=[#8])-[#1])-[#7]-[#1],PAINS,6,1,ChEMBL,PAINS filters
659,4,misc_stilbene(1),[#6]-1(=[#6](-[#6](-[#6](-[#6](-[#6]-1(-[#1])-[#1])(-[#1])-[#6](=[#8])-[#6])(-[#1])-[#6](=[#8])-[#8]-[#1])(-[#1])-[#1])-[#6]:[#6])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
660,4,misc_imidazole(1),[#6](-[#1])(-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[Cl])-[#1])-[#1])(-c:2:c(:c(:c(:c(:c:2-[#1])-[#1])-[Cl])-[#1])-[#1])-[#8]-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-c3nc(c(n3-[#6](-[#1])(-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
661,4,anil_NH_no_alk_A(1),n:1:c(:c(:c(:c(:c:1-[#1])-[#7](-[#1])-[#1])-[#1])-[#1])-[#7](-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
662,4,het_6_imidate_B(1),[#7](-[#1])(-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1])-[#8]-[#1])-[#6]-2=[#6](-[#8]-[#6](-[#7]=[#7]-2)=[#7])-[#7](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
663,4,anil_alk_B(1),[#7](-[#1])(-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#6](-[#1])-[#1])-[#1])-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-c:2:c(:c(:c(:c(:c:2-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
664,4,styrene_anil_A(1),c:1:c:c-3:c(:c:c:1)-c:2:c:c:c(:c:c:2-[#6]-3=[#6](-[#1])-[#6])-[#7](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
665,4,misc_aminal_acid(1),c:1:c:c-2:c(:c:c:1)-[#7](-[#6](-[#8]-[#6]-2)(-[#6](=[#8])-[#8]-[#1])-[#6](-[#1])-[#1])-[#6](=[#8])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
666,4,anil_no_alk_D(1),n:1:c(:c(:c(:c(:c:1-[#7](-[#1])-[#1])-[#6](-[#1])-[#1])-[#1])-[#6](-[#1])-[#1])-[#7](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
667,4,anil_alk_C(1),[#7](-[#1])(-c:1:c:c:c:c:c:1)-[#6](-[#6])(-[#6])-c:2:c(:c(:c(:c(:c:2-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
668,4,misc_anisole_C(1),[#7](-[#1])(-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#8]-[#6](-[#1])(-[#1])-[#1])-[#8]-[#6]-[#1])-[#1])-[#6](=[#8])-[#7](-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])(-[#1])-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
669,4,het_465_misc(1),c:1-2:c:c-3:c(:c:c:1-[#8]-[#6]-[#8]-2)-[#6]-[#6]-3,PAINS,6,1,ChEMBL,PAINS filters
670,4,anthranil_acid_G(1),c:1(:c(:c(:c(:c(:c:1-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#6](=[#8])-[#8]-[#1])-[#7](-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
671,4,anil_di_alk_M(1),c:1(:c:4:c(:n:c(:c:1-[#6](-[#1])(-[#1])-[#7]-3-c:2:c(:c(:c(:c(:c:2-[#6](-[#1])(-[#1])-[#6]-3(-[#1])-[#1])-[#1])-[#1])-[#1])-[#1])-[#1]):c(:c(:c(:c:4-[#1])-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
672,4,anthranil_acid_H(1),c:1:c(:c2:c(:c:c:1)c(c(n2-[#1])-[#6]:[#6])-[#6]:[#6])-[#6](=[#8])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
673,4,thio_urea_M(1),"[#6]:[#6]-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#7](-[#1])-[#6](=[#16])-[#7](-[#1])-c:1:c(:c(:c(:c(:c:1-[F,Cl,Br,I])-[#1])-[#6](-[#1])-[#1])-[#1])-[#1]",PAINS,6,1,ChEMBL,PAINS filters
674,4,thiazole_amine_K(1),n:1:c3:c(:c:c2:c:1nc(s2)-[#7])sc(n3)-[#7],PAINS,6,1,ChEMBL,PAINS filters
675,4,het_thio_5_imine_A(1),[#7]=[#6]-1-[#16]-[#6](=[#7])-[#7]=[#6]-1,PAINS,6,1,ChEMBL,PAINS filters
676,4,thio_amide_E(1),c:1:c(:n:c:c:c:1)-[#6](=[#16])-[#7](-[#1])-c:2:c(:c:c:c:c:2)-[#8]-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
677,4,het_thio_676_B(1),c:1-2:c(:c(:c(:c(:c:1-[#6](-c:3:c(-[#16]-[#6]-2(-[#1])-[#1]):c(:c(-[#1]):c(:c:3-[#1])-[#1])-[#1])-[#8]-[#6]:[#6])-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
678,4,sulfonamide_G(1),[#6](-[#1])(-[#1])(-[#1])-c:1:c(:c(:c(:c(:n:1)-[#7](-[#1])-[#16](-c:2:c(:c(:c(:c(:c:2-[#1])-[#1])-[#8]-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])-[#1])-[#1])-[#1])(=[#8])=[#8])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
679,4,thio_thiomorph_Z(1),[#6](=[#8])(-[#7]-1-[#6]-[#6]-[#16]-[#6]-[#6]-1)-c:2:c(:c(:c(:c(:c:2-[#16]-[#6](-[#1])-[#1])-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
680,4,naphth_ene_one_A(1),c:1:c:c:3:c:2:c(:c:1)-[#6](-[#6]=[#6](-c:2:c:c:c:3)-[#8]-[#6](-[#1])-[#1])=[#8],PAINS,6,1,ChEMBL,PAINS filters
681,4,naphth_ene_one_B(1),c:1-3:c:2:c(:c(:c:c:1)-[#7]):c:c:c:c:2-[#6](-[#6]=[#6]-3-[#6](-[F])(-[F])-[F])=[#8],PAINS,6,1,ChEMBL,PAINS filters
682,4,amino_acridine_A(1),c:1:c:c:c:c:2:c:1:c:c:3:c(:n:2):n:c:4:c(:c:3-[#7]):c:c:c:c:4,PAINS,6,1,ChEMBL,PAINS filters
683,4,keto_phenone_B(1),c:1:c-3:c(:c:c:c:1)-[#6]-2=[#7]-[!#1]=[#6]-[#6]-[#6]-2-[#6]-3=[#8],PAINS,6,1,ChEMBL,PAINS filters
684,4,hzone_acid_A(1),c:1-3:c(:c(:c(:c(:c:1-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#6](=[#7]-[#7](-[#1])-c:2:c(:c(:c(:c(:c:2-[#1])-[#1])-[#6](=[#8])-[#8]-[#1])-[#1])-[#1])-c:4:c-3:c(:c(:c(:c:4-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
685,4,sulfonamide_H(1),c:1(:c(:c(:c(:c(:c:1-[#1])-[#1])-[#7](-[#1])-[#1])-[#1])-[#1])-[#16](=[#8])(=[#8])-[#7](-[#1])-c:2:n:n:c(:c(:c:2-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
686,4,het_565_indole(1),c2(c(-[#1])n(-[#6](-[#1])-[#1])c:3:c(:c(:c:1n(c(c(c:1:c2:3)-[#1])-[#1])-[#6](-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
687,4,pyrrole_J(1),c1(c-2c(c(n1-[#6](-[#8])=[#8])-[#6](-[#1])-[#1])-[#16]-[#6](-[#1])(-[#1])-[#16]-2)-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
688,4,pyrazole_amino_B(1),s1ccnc1-c2c(n(nc2-[#1])-[#1])-[#7](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
689,4,pyrrole_K(1),c1(c(c(c(n1-[#1])-c:2:c(:c(:c(:c(:c:2-[#1])-[#1])-[#1])-[#1])-[#1])-[#6](-[#1])-[#1])-[#1])-[#6](=[#8])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
690,4,anthranil_acid_I(1),c:1:2(:c(:c(:c(:o:1)-[#6])-[#1])-[#1])-[#6](=[#8])-[#7](-[#1])-[#6]:[#6](-[#1]):[#6](-[#1]):[#6](-[#1]):[#6](-[#1]):[#6]:2-[#6](=[#8])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
691,4,thio_amide_F(1),[!#1]:[#6]-[#6](=[#16])-[#7](-[#1])-[#7](-[#1])-[#6]:[!#1],PAINS,6,1,ChEMBL,PAINS filters
692,4,ene_one_C(1),[#6]-1(=[#8])-[#6](-[#6](-[#6]#[#7])=[#6](-[#1])-[#7])-[#6](-[#7])-[#6]=[#6]-1,PAINS,6,1,ChEMBL,PAINS filters
693,4,het_65_H(1),c2(c-1n(-[#6](-[#6]=[#6]-[#7]-1)=[#8])nc2-c3cccn3)-[#6]#[#7],PAINS,6,1,ChEMBL,PAINS filters
694,4,cyano_imine_D(1),[#8]=[#6]-1-[#6](=[#7]-[#7]-[#6]-[#6]-1)-[#6]#[#7],PAINS,6,1,ChEMBL,PAINS filters
695,4,cyano_misc_A(1),c:2(:c:1:c:c:c:c:c:1:n:n:c:2)-[#6](-[#6]:[#6])-[#6]#[#7],PAINS,6,1,ChEMBL,PAINS filters
696,4,ene_misc_C(1),c:1:c:c-2:c(:c:c:1)-[#6]=[#6]-[#6](-[#7]-2-[#6](=[#8])-[#7](-[#1])-c:3:c:c(:c(:c:c:3)-[#8]-[#6](-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])(-[#6](-[#1])-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
697,4,het_66_E(1),c:2:c:c:1:n:c(:c(:n:c:1:c:c:2)-c:3:c:c:c:c:c:3)-c:4:c:c:c:c:c:4-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
698,4,keto_keto_beta_F(1),[#6](-[#1])(-[#1])-[#6](-[#8]-[#1])=[#6](-[#6](=[#8])-[#6](-[#1])-[#1])-[#6](-[#1])-[#6]#[#6],PAINS,6,1,ChEMBL,PAINS filters
699,4,misc_naphthimidazole(1),c:1:c:4:c(:c:c2:c:1nc(n2-[#1])-[#6]-[#8]-[#6](=[#8])-c:3:c:c(:c:c(:c:3)-[#7](-[#1])-[#1])-[#7](-[#1])-[#1]):c:c:c:c:4,PAINS,6,1,ChEMBL,PAINS filters
700,4,naphth_ene_one_C(1),c:2(:c:1:c:c:c:c-3:c:1:c(:c:c:2)-[#6]=[#6]-[#6]-3=[#7])-[#7],PAINS,6,1,ChEMBL,PAINS filters
701,4,keto_phenone_C(1),c:2(:c:1:c:c:c:c:c:1:c-3:c(:c:2)-[#6](-c:4:c:c:c:c:c-3:4)=[#8])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
702,4,coumarin_C(1),[#6]-2(-[#6]=[#7]-c:1:c:c(:c:c:c:1-[#8]-2)-[Cl])=[#8],PAINS,6,1,ChEMBL,PAINS filters
703,4,thio_est_cyano_A(1),[#6]-1=[#6]-[#7](-[#6](-c:2:c-1:c:c:c:c:2)(-[#6]#[#7])-[#6](=[#16])-[#16])-[#6]=[#8],PAINS,6,1,ChEMBL,PAINS filters
704,4,het_65_imidazole(1),c2(nc:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1])n2-[#6])-[#7](-[#1])-[#6](-[#7](-[#1])-c:3:c(:c:c:c:c:3-[#1])-[#1])=[#8],PAINS,6,1,ChEMBL,PAINS filters
705,4,anthranil_acid_J(1),[#7](-[#1])(-[#6]:[#6])-c:1:c(-[#6](=[#8])-[#8]-[#1]):c:c:c(:n:1)-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
706,4,colchicine_het(1),c:1-3:c(:c:c:c:c:1)-[#16]-[#6](=[#7]-[#7]=[#6]-2-[#6]=[#6]-[#6]=[#6]-[#6]=[#6]-2)-[#7]-3-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
707,4,ene_misc_D(1),c:1-2:c(:c(:c(:c(:c:1-[#1])-[#8]-[#6](-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#6](=[#6](-[#6])-[#16]-[#6]-2(-[#1])-[#1])-[#6],PAINS,6,1,ChEMBL,PAINS filters
708,4,indole_3yl_alk_B(1),c:12:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1])c(c(-[#6]:[#6])n2-!@[#6]:[#6])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
709,4,anil_OH_no_alk_A(1),[#7](-[#1])(-[#1])-c:1:c:c:c(:c:c:1-[#8]-[#1])-[#16](=[#8])(=[#8])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
710,4,thiazole_amine_L(1),s:1:c:c:c(:c:1-[#1])-c:2:c:s:c(:n:2)-[#7](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
711,4,pyrazole_amino_A(1),c1c(-[#7](-[#1])-[#1])nnc1-c2c(-[#6](-[#1])-[#1])oc(c2-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
712,4,het_thio_N_5D(1),n1nscc1-c2nc(no2)-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
713,4,anil_alk_indane(1),c:1(:c:c-3:c(:c:c:1)-[#7]-[#6]-4-c:2:c:c:c:c:c:2-[#6]-[#6]-3-4)-[#6;X4],PAINS,6,1,ChEMBL,PAINS filters
714,4,anil_di_alk_N(1),c:1-2:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1])-[#6](=[#6](-[#1])-[#6]-3-[#6](-[#6]#[#7])-[#6](-[#1])(-[#1])-[#6](-[#1])-[#7]-2-3)-[#1],PAINS,6,1,ChEMBL,PAINS filters
715,4,het_666_C(1),c:2-3:c(:c:c:1:c:c:c:c:c:1:c:2)-[#7](-[#6](-[#1])-[#1])-[#6](=[#8])-[#6](=[#7]-3)-[#6]:[#6]-[#7](-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
716,4,ene_one_D(1),[#6](-[#8]-[#1]):[#6]-[#6](=[#8])-[#6](-[#1])=[#6](-[#6])-[#6],PAINS,6,1,ChEMBL,PAINS filters
717,4,anil_di_alk_indol(1),c:1:2:c(:c(:c(:c(:c:1-[#1])-[#1])-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#1]):c(:c(-[#1]):n:2-[#1])-[#16](=[#8])=[#8],PAINS,6,1,ChEMBL,PAINS filters
718,4,anil_no_alk_indol_A(1),c:1:2:c(:c(:c(:c(:c:1-[#1])-[#1])-[#7](-[#1])-[#1])-[#1]):c(:c(-[#1]):n:2-[#6](-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
719,4,dhp_amino_CN_G(1),"[#16;X2]-1-[#6]=[#6](-[#6]#[#7])-[#6](-[#6])(-[#6]=[#8])-[#6](=[#6]-1-[#7](-[#1])-[#1])-[$([#6]=[#8]),$([#6]#[#7])]",PAINS,6,1,ChEMBL,PAINS filters
720,4,anil_di_alk_dhp(1),[#7]-2-[#6]=[#6](-[#6]=[#8])-[#6](-c:1:c:c:c(:c:c:1)-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#6]~3=[#6]-2~[#7]~[#6](~[#16])~[#7]~[#6]~3~[#7],PAINS,6,1,ChEMBL,PAINS filters
721,4,anthranil_amide_A(1),c:1:c(:c:c:c:c:1)-[#6](=[#8])-[#7](-[#1])-c:2:c(:c:c:c:c:2)-[#6](=[#8])-[#7](-[#1])-[#7](-[#1])-c:3:n:c:c:s:3,PAINS,6,1,ChEMBL,PAINS filters
722,4,hzone_anthran_Z(1),c:1:c:2:c(:c:c:c:1):c(:c:3:c(:c:2):c:c:c:c:3)-[#6]=[#7]-[#7](-[#1])-c:4:c:c:c:c:c:4,PAINS,6,1,ChEMBL,PAINS filters
723,4,ene_one_amide_A(1),c:1:c(:c:c:c:c:1)-[#6](-[#1])-[#7]-[#6](=[#8])-[#6](-[#7](-[#1])-[#6](-[#1])-[#1])=[#6](-[#1])-[#6](=[#8])-c:2:c:c:c(:c:c:2)-[#8]-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
724,4,het_76_A(1),s:1:c(:c(-[#1]):c(:c:1-[#6]-3=[#7]-c:2:c:c:c:c:c:2-[#6](=[#7]-[#7]-3-[#1])-c:4:c:c:n:c:c:4)-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
725,4,thio_urea_N(1),o:1:c(:c(-[#1]):c(:c:1-[#6](-[#1])(-[#1])-[#7](-[#1])-[#6](=[#16])-[#7](-[#6]-[#1])-[#6](-[#1])(-[#1])-c:2:c:c:c:c:c:2)-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
726,4,anil_di_alk_coum(1),c:1:c(:c:c:c:c:1)-[#7](-[#6]-[#1])-[#6](-[#1])-[#6](-[#1])-[#6](-[#1])-[#7](-[#1])-[#6](=[#8])-[#6]-2=[#6](-[#8]-[#6](-[#6](=[#6]-2-[#6](-[#1])-[#1])-[#1])=[#8])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
727,4,ene_one_amide_B(1),c2-3:c:c:c:1:c:c:c:c:c:1:c2-[#6](-[#1])-[#6;X4]-[#7]-[#6]-3=[#6](-[#1])-[#6](=[#8])-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
728,4,het_thio_656c(1),c:1:c(:c:c:c:c:1)-[#6]-4=[#7]-[#7]:2:[#6](:[#7+]:c:3:c:2:c:c:c:c:3)-[#16]-[#6;X4]-4,PAINS,6,1,ChEMBL,PAINS filters
729,4,het_5_ene(1),[#6]-2(=[#8])-[#6](=[#6](-[#6](-[#1])-[#1])-[#7](-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])-[#1])-[#7]=[#6](-c:1:c:c:c:c:c:1)-[#8]-2,PAINS,6,1,ChEMBL,PAINS filters
730,4,thio_imide_A(1),c:1:c(:c:c:c:c:1)-[#7]-2-[#6](=[#8])-[#6](=[#6](-[#1])-[#6]-2=[#8])-[#16]-c:3:c:c:c:c:c:3,PAINS,6,1,ChEMBL,PAINS filters
731,4,dhp_amidine_A(1),[#7]-1(-[#1])-[#7]=[#6](-[#7]-[#1])-[#16]-[#6](=[#6]-1-[#6]:[#6])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
732,4,thio_urea_O(1),c:1(:c(:c-3:c(:c(:c:1-[#7](-[#1])-[#6](=[#16])-[#7](-[#1])-[#6](-[#1])-c:2:c(:c(:c(:o:2)-[#6]-[#1])-[#1])-[#1])-[#1])-[#8]-[#6](-[#8]-3)(-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
733,4,anil_di_alk_O(1),c:1(:c(:c(:c(:c(:c:1-[#7](-[#1])-[#6](=[#16])-[#7](-[#1])-c:2:c:c:c:c:c:2)-[#1])-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
734,4,thio_urea_P(1),[#8]=[#6]-!@n:1:c:c:c-2:c:1-[#7](-[#1])-[#6](=[#16])-[#7]-2-[#1],PAINS,6,1,ChEMBL,PAINS filters
735,4,het_pyraz_misc(1),[#6](-[F])(-[F])-[#6](=[#8])-[#7](-[#1])-c:1:c(-[#1]):n(-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#8]-[#6](-[#1])(-[#1])-[#6]:[#6]):n:c:1-[#1],PAINS,6,1,ChEMBL,PAINS filters
736,4,diazox_C(1),[#7]-2=[#7]-[#6]:1:[#7]:[!#6&!#1]:[#7]:[#6]:1-[#7]=[#7]-[#6]:[#6]-2,PAINS,6,1,ChEMBL,PAINS filters
737,4,diazox_D(1),[#6]-2(-[#1])(-[#8]-[#1])-[#6]:1:[#7]:[!#6&!#1]:[#7]:[#6]:1-[#6](-[#1])(-[#8]-[#1])-[#6]=[#6]-2,PAINS,6,1,ChEMBL,PAINS filters
738,4,misc_cyclopropane(1),[#6]-1(-[#6](-[#1])(-[#1])-[#6]-1(-[#1])-[#1])(-[#6](=[#8])-[#7](-[#1])-c:2:c:c:c(:c:c:2)-[#8]-[#6](-[#1])(-[#1])-[#8])-[#16](=[#8])(=[#8])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
739,4,imine_ene_one_B(1),[#6]-1:[#6]-[#6](=[#8])-[#6]=[#6]-1-[#7]=[#6](-[#1])-[#7](-[#6;X4])-[#6;X4],PAINS,6,1,ChEMBL,PAINS filters
740,4,coumarin_D(1),c:1:c:c(:c:c-2:c:1-[#6](=[#6](-[#1])-[#6](=[#8])-[#8]-2)-c:3:c:c:c:c:c:3)-[#8]-[#6](-[#1])(-[#1])-[#6]:[#8]:[#6],PAINS,6,1,ChEMBL,PAINS filters
741,4,misc_furan_A(1),c:1:c(:o:c(:c:1-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#7]-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#8]-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#8]-c:2:c:c-3:c(:c:c:2)-[#8]-[#6](-[#8]-3)(-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
742,4,rhod_sat_E(1),[#7]-4(-c:1:c:c:c:c:c:1)-[#6](=[#8])-[#16]-[#6](-[#1])(-[#7](-[#1])-c:2:c:c:c:c:3:c:c:c:c:c:2:3)-[#6]-4=[#8],PAINS,6,1,ChEMBL,PAINS filters
743,4,rhod_sat_imine_A(1),[#7]-3(-[#6](=[#8])-c:1:c:c:c:c:c:1)-[#6](=[#7]-c:2:c:c:c:c:c:2)-[#16]-[#6](-[#1])(-[#1])-[#6]-3=[#8],PAINS,6,1,ChEMBL,PAINS filters
744,4,rhod_sat_F(1),[#7]-2(-c:1:c:c:c:c:c:1)-[#6](=[#8])-[#16]-[#6](-[#1])(-[#1])-[#6]-2=[#16],PAINS,6,1,ChEMBL,PAINS filters
745,4,het_thio_5_imine_B(1),[#7]-1(-[#6](-[#1])-[#1])-[#6](=[#16])-[#7](-[#6]:[#6])-[#6](=[#7]-[#6]:[#6])-[#6]-1=[#7]-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
746,4,het_thio_5_imine_C(1),[#16]-1-[#6](=[#7]-[#7]-[#1])-[#16]-[#6](=[#7]-[#6]:[#6])-[#6]-1=[#7]-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
747,4,ene_five_het_N(1),"[#6]-2(=[#8])-[#6](=[#6](-[#1])-c:1:c(:c:c:c(:c:1)-[F,Cl,Br,I])-[#8]-[#6](-[#1])-[#1])-[#7]=[#6](-[#16]-[#6](-[#1])-[#1])-[#16]-2",PAINS,6,1,ChEMBL,PAINS filters
748,4,thio_carbam_A(1),[#6](-[#1])(-[#1])-[#16]-[#6](=[#16])-[#7](-[#1])-[#6](-[#1])(-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
749,4,misc_anilide_A(1),c:1(:c(:c(:c(:c(:c:1-[#1])-[#1])-[#6](-[#1])-[#1])-[#7](-[#1])-[#6](=[#8])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6]:[#6])-[#1])-[#7](-[#1])-[#6](=[#8])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
750,4,misc_anilide_B(1),c:1(:c(:c:c(:c:c:1-[#6])-[Br])-[#6])-[#7](-[#1])-[#6](=[#8])-[#7](-[#1])-[#6]-[#6]-[#6],PAINS,6,1,ChEMBL,PAINS filters
751,4,mannich_B(1),c:1-2:c(:c:c:c(:c:1-[#8]-[#6](-[#1])(-[#1])-[#7](-[#6]:[#6]-[#8]-[#6](-[#1])-[#1])-[#6]-2(-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
752,4,mannich_catechol_A(1),c:1-2:c(:c(:c(:c(:c:1-[#8]-[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-[#6]-2(-[#1])-[#1])-[#1])-[#8])-[#8])-[#1],PAINS,6,1,ChEMBL,PAINS filters
753,4,anil_alk_D(1),[#7](-[#1])(-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#6](-[#1])(-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#1])-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
754,4,het_65_I(1),n:1:2:c:c:c(:c:c:1:c:c(:c:2-[#6](=[#8])-[#6]:[#6])-[#6]:[#6])-[#6](~[#8])~[#8],PAINS,6,1,ChEMBL,PAINS filters
755,4,misc_urea_A(1),c:1(:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#6](=[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#1])-[#6](-[#6;X4])(-[#6;X4])-[#7](-[#1])-[#6](=[#8])-[#7](-[#6](-[#1])(-[#1])-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])-[#6](-[#1])(-[#1])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
756,4,imidazole_C(1),[#6]-3(-[#1])(-n:1:c(:n:c(:c:1-[#1])-[#1])-[#1])-c:2:c(:c(:c(:c(:c:2-[#1])-[Br])-[#1])-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-c:4:c-3:c(:c(:c(:c:4-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
757,4,styrene_imidazole_A(1),[#6](=[#6](-[#1])-[#6](-[#1])(-[#1])-n:1:c(:n:c(:c:1-[#1])-[#1])-[#1])(-[#6]:[#6])-[#6]:[#6],PAINS,6,1,ChEMBL,PAINS filters
758,4,thiazole_amine_M(1),c:1(:n:c(:c(-[#1]):s:1)-c:2:c:c:n:c:c:2)-[#7](-[#1])-[#6]:[#6]-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
759,4,misc_pyrrole_thiaz(1),c:1(:n:c(:c(-[#1]):s:1)-c:2:c:c:c:c:c:2)-[#6](-[#1])(-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#7]-[#6](-[#1])(-[#1])-c:3:c:c:c:n:3-[#1],PAINS,6,1,ChEMBL,PAINS filters
760,4,pyrrole_L(1),n:1(-[#1]):c(:c(-[#6](-[#1])-[#1]):c(:c:1-[#6](-[#1])(-[#1])-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])-[#1])-[#6](=[#8])-[#8]-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
761,4,het_thio_65_D(1),"c:2(:n:c:1:c(:c(:c:c(:c:1-[#1])-[F,Cl,Br,I])-[#1]):n:2-[#1])-[#16]-[#6](-[#1])(-[#1])-[#6](=[#8])-[#7](-[#1])-[#6]:[#6]",PAINS,6,1,ChEMBL,PAINS filters
762,4,ene_misc_E(1),c:1(:c(:c-2:c(:c(:c:1-[#8]-[#6](-[#1])-[#1])-[#1])-[#6]=[#6]-[#6](-[#1])-[#16]-2)-[#1])-[#8]-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
763,4,thio_cyano_A(1),[#7]-1(-[#1])-[#6](=[#16])-[#6](-[#1])(-[#6]#[#7])-[#6](-[#1])(-[#6]:[#6])-[#6](=[#6]-1-[#6]:[#6])-[#1],PAINS,6,1,ChEMBL,PAINS filters
764,4,cyano_amino_het_B(1),n:1:c(:c(:c(:c(:c:1-[#16;X2]-c:2:c:c:c:c:c:2-[#7](-[#1])-[#1])-[#6]#[#7])-c:3:c:c:c:c:c:3)-[#6]#[#7])-[#7](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
765,4,cyano_pyridone_G(1),[#7]-2(-c:1:c:c:c(:c:c:1)-[#8]-[#6](-[#1])-[#1])-[#6](=[#8])-[#6](=[#6]-[#6](=[#7]-2)-n:3:c:n:c:c:3)-[#6]#[#7],PAINS,6,1,ChEMBL,PAINS filters
766,4,het_65_J(1),o:1:c(:c:c:2:c:1:c(:c(:c(:c:2-[#1])-[#8]-[#6](-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#6](~[#8])~[#8],PAINS,6,1,ChEMBL,PAINS filters
767,4,ene_one_yne_A(1),[#6]#[#6]-[#6](=[#8])-[#6]#[#6],PAINS,6,1,ChEMBL,PAINS filters
768,4,anil_OH_no_alk_B(1),c:2(:c:1:c(:c(:c(:c(:c:1:c(:c(:c:2-[#8]-[#1])-[#6]=[#8])-[#1])-[#1])-[#1])-[#1])-[#1])-[#7](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
769,4,hzone_acyl_misc_A(1),"c:1(:c(:c(:c(:o:1)-[$([#1]),$([#6](-[#1])-[#1])])-[#1])-[#1])-[#6](=[#8])-[#7](-[#1])-[#7]=[#6](-[$([#1]),$([#6](-[#1])-[#1])])-c:2:c:c:c:c(:c:2)-[*]-[*]-[*]-c:3:c:c:c:o:3",PAINS,6,1,ChEMBL,PAINS filters
770,4,thiophene_F(1),[#16](=[#8])(=[#8])-[#7](-[#1])-c:1:c(:c(:c(:s:1)-[#6]-[#1])-[#6]-[#1])-[#6](=[#8])-[#7]-[#1],PAINS,6,1,ChEMBL,PAINS filters
771,4,anil_OC_alk_E(1),[#6](-[#1])(-[#1])-[#8]-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1])-[#7](-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#8]-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
772,4,anil_OC_alk_F(1),[#6](-[#1])(-[#1])-[#8]-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1])-[#7](-[#1])-[#6](-[#1])(-[#6]=[#8])-[#16],PAINS,6,1,ChEMBL,PAINS filters
773,4,het_65_K(1),n1nnnc2cccc12,PAINS,6,1,ChEMBL,PAINS filters
774,4,het_65_L(1),c:1-2:c(-[#1]):s:c(:c:1-[#6](=[#8])-[#7]-[#7]=[#6]-2-[#7](-[#1])-[#1])-[#6]=[#8],PAINS,6,1,ChEMBL,PAINS filters
775,4,coumarin_E(1),c:1-3:c(:c:2:c(:c:c:1-[Br]):o:c:c:2)-[#6](=[#6]-[#6](=[#8])-[#8]-3)-[#1],PAINS,6,1,ChEMBL,PAINS filters
776,4,coumarin_F(1),c:1-3:c(:c:c:c:c:1)-[#6](=[#6](-[#6](=[#8])-[#7](-[#1])-c:2:n:o:c:c:2-[Br])-[#6](=[#8])-[#8]-3)-[#1],PAINS,6,1,ChEMBL,PAINS filters
777,4,coumarin_G(1),"c:1-2:c(:c:c(:c:c:1-[F,Cl,Br,I])-[F,Cl,Br,I])-[#6](=[#6](-[#6](=[#8])-[#7](-[#1])-[#1])-[#6](=[#7]-[#1])-[#8]-2)-[#1]",PAINS,6,1,ChEMBL,PAINS filters
778,4,coumarin_H(1),c:1-3:c(:c:c:c:c:1)-[#6](=[#6](-[#6](=[#8])-[#7](-[#1])-c:2:n:c(:c:s:2)-[#6]:[#16]:[#6]-[#1])-[#6](=[#8])-[#8]-3)-[#1],PAINS,6,1,ChEMBL,PAINS filters
779,4,het_thio_67_A(1),[#6](-[#1])(-[#1])-[#16;X2]-c:2:n:n:c:1-[#6]:[#6]-[#7]=[#6]-[#8]-c:1:n:2,PAINS,6,1,ChEMBL,PAINS filters
780,4,sulfonamide_I(1),[#16](=[#8])(=[#8])(-c:1:c:n(-[#6](-[#1])-[#1]):c:n:1)-[#7](-[#1])-c:2:c:n(:n:c:2)-[#6](-[#1])(-[#1])-[#6]:[#6]-[#8]-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
781,4,het_65_mannich(1),c:1-2:c(:c(:c(:c(:c:1-[#8]-[#6](-[#1])(-[#1])-[#8]-2)-[#6](-[#1])(-[#1])-[#7]-3-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#6]:[#6]-3)-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
782,4,anil_alk_A(1),[#6](-[#1])(-[#1])-[#8]-[#6]:[#6]-[#6](-[#1])(-[#1])-[#7](-[#1])-c:2:c(:c(:c:1:n(:c(:n:c:1:c:2-[#1])-[#1])-[#6]-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
783,4,het_5_inium(1),[#7]-4(-c:1:c:c:c:c:c:1)-[#6](=[#7+](-c:2:c:c:c:c:c:2)-[#6](=[#7]-c:3:c:c:c:c:c:3)-[#7]-4)-[#1],PAINS,6,1,ChEMBL,PAINS filters
784,4,anil_di_alk_P(1),[#6](-[#1])(-[#1])-[#7](-[#6](-[#1])-[#1])-c:2:c:c:c:1:s:c(:n:c:1:c:2)-[#16]-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
785,4,thio_urea_Q(1),c:1:2:c(:c(:c(:c(:c:1:c(:c(-[#1]):c(:c:2-[#1])-[#1])-[#6](-[#6](-[#1])-[#1])=[#7]-[#7](-[#1])-[#6](=[#16])-[#7](-[#1])-[#6]:[#6]:[#6])-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
786,4,thio_pyridine_A(1),[#6]:1(:[#7]:[#6](:[#7]:[!#1]:[#7]:1)-c:2:c(:c(:c(:o:2)-[#1])-[#1])-[#1])-[#16]-[#6;X4],PAINS,6,1,ChEMBL,PAINS filters
787,4,melamine_B(1),n:1:c(:n:c(:n:c:1-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#7](-[#6]-[#1])-[#6]=[#8],PAINS,6,1,ChEMBL,PAINS filters
788,4,misc_phthal_thio_N(1),c:1(:n:s:c(:n:1)-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#6](-[#1])(-[#1])-[#7]-[#6](=[#8])-c:2:c:c:c:c:c:2-[#6](=[#8])-[#8]-[#1])-c:3:c:c:c:c:c:3,PAINS,6,1,ChEMBL,PAINS filters
789,4,hzone_acyl_misc_B(1),n:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1])-[#6](=[#8])-[#7](-[#1])-[#7]=[#6](-[#1])-c:2:c:c:c:c:c:2-[#8]-[#6](-[#1])(-[#1])-[#6](=[#8])-[#8]-[#1],PAINS,6,1,ChEMBL,PAINS filters
790,4,tert_butyl_B(1),[#6](-[#1])(-[#1])(-[#1])-[#6](-[#6](-[#1])(-[#1])-[#1])(-[#6](-[#1])(-[#1])-[#1])-c:1:c(:c(:c(:c(:c:1-[#8]-[#1])-[#6](-[#6](-[#1])(-[#1])-[#1])(-[#6](-[#1])(-[#1])-[#1])-[#6](-[#1])(-[#1])-[#1])-[#1])-[#6](-[#1])(-[#1])-c:2:c:c:c(:c(:c:2-[#1])-[#1])-[#8]-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
791,4,diazox_E(1),[#7](-[#1])(-[#1])-c:1:c(-[#7](-[#1])-[#1]):c(:c(-[#1]):c:2:n:o:n:c:1:2)-[#1],PAINS,6,1,ChEMBL,PAINS filters
792,4,anil_NH_no_alk_B(1),"[#7](-[#1])(-[#1])-c:1:c(:c(:c(:c(:c:1-[#7](-[#1])-[#16](=[#8])=[#8])-[#1])-[#7](-[#1])-[#6](-[#1])-[#1])-[F,Cl,Br,I])-[#1]",PAINS,6,1,ChEMBL,PAINS filters
793,4,anil_no_alk_A(1),[#7](-[#1])(-[#1])-c:1:c(:c(:c(:c(:c:1-[#7]=[#6]-2-[#6](=[#6]~[#6]~[#6]=[#6]-2)-[#1])-[#1])-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
794,4,anil_no_alk_B(1),[#7](-[#1])(-[#1])-c:1:c(:c(:c(:c(:c:1-n:2:c:c:c:c:2)-[#1])-[#6](-[#1])-[#1])-[#6](-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
795,4,thio_ene_amine_A(1),[#16]=[#6]-[#6](-[#6](-[#1])-[#1])=[#6](-[#6](-[#1])-[#1])-[#7](-[#6](-[#1])-[#1])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
796,4,het_55_B(1),[#6]-1:[#6]-[#8]-[#6]-2-[#6](-[#1])(-[#1])-[#6](=[#8])-[#8]-[#6]-1-2,PAINS,6,1,ChEMBL,PAINS filters
797,4,cyanamide_A(1),[#8]-[#6](=[#8])-[#6](-[#1])(-[#1])-[#16;X2]-[#6](=[#7]-[#6]#[#7])-[#7](-[#1])-c:1:c:c:c:c:c:1,PAINS,6,1,ChEMBL,PAINS filters
798,4,ene_one_one_A(1),[#8]=[#6]-[#6]-1=[#6](-[#16]-[#6](=[#6](-[#1])-[#6])-[#16]-1)-[#6]=[#8],PAINS,6,1,ChEMBL,PAINS filters
799,4,ene_six_het_D(1),[#8]=[#6]-1-[#7]-[#7]-[#6](=[#7]-[#6]-1=[#6]-[#1])-[!#1]:[!#1],PAINS,6,1,ChEMBL,PAINS filters
800,4,ene_cyano_E(1),[#8]=[#6]-[#6](-[#1])=[#6](-[#6]#[#7])-[#6],PAINS,6,1,ChEMBL,PAINS filters
801,4,ene_cyano_F(1),[#8](-[#1])-[#6](=[#8])-c:1:c(:c(:c(:c(:c:1-[#8]-[#1])-[#1])-c:2:c(-[#1]):c(:c(:o:2)-[#6](-[#1])=[#6](-[#6]#[#7])-c:3:n:c:c:n:3)-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
802,4,hzone_furan_C(1),c:1:c(:c:c:c:c:1)-[#7](-c:2:c:c:c:c:c:2)-[#7]=[#6](-[#1])-[#6]:3:[#6](:[#6](:[#6](:[!#1]:3)-c:4:c:c:c:c(:c:4)-[#6](=[#8])-[#8]-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
803,4,anil_no_alk_C(1),[#7](-[#1])(-[#1])-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-c:2:c(-[#1]):c(:c(-[#6](-[#1])-[#1]):o:2)-[#6]=[#8])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
804,4,hzone_acid_D(1),[#8](-[#1])-[#6](=[#8])-c:1:c:c:c(:c:c:1)-[#7]-[#7]=[#6](-[#1])-[#6]:2:[#6](:[#6](:[#6](:[!#1]:2)-c:3:c:c:c:c:c:3)-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
805,4,hzone_furan_E(1),[#8](-[#1])-[#6](=[#8])-c:1:c:c:c:c(:c:1)-[#6]:[!#1]:[#6]-[#6]=[#7]-[#7](-[#1])-[#6](=[#8])-[#6](-[#1])(-[#1])-[#8],PAINS,6,1,ChEMBL,PAINS filters
806,4,het_6_pyridone_NH2(1),[#8](-[#1])-[#6]:1:[#6](:[#6]:[!#1]:[#6](:[#7]:1)-[#7](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#6](=[#8])-[#8],PAINS,6,1,ChEMBL,PAINS filters
807,4,imine_one_fives_D(1),[#6]-1(=[!#6&!#1])-[#6](-[#7]=[#6]-[#16]-1)=[#8],PAINS,6,1,ChEMBL,PAINS filters
808,4,pyrrole_M(1),n2(-c:1:c:c:c:c:c:1)c(c(-[#1])c(c2-[#6]=[#7]-[#8]-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
809,4,pyrrole_N(1),n2(-[#6](-[#1])-c:1:c(:c(:c:c(:c:1-[#1])-[#1])-[#1])-[#1])c(c(-[#1])c(c2-[#6]-[#1])-[#1])-[#6]-[#1],PAINS,6,1,ChEMBL,PAINS filters
810,4,pyrrole_O(1),n1(-[#6](-[#1])-[#1])c(c(-[#6](=[#8])-[#6])c(c1-[#6]:[#6])-[#6])-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
811,4,ene_cyano_G(1),n1(-[#6])c(c(-[#1])c(c1-[#6](-[#1])=[#6](-[#6]#[#7])-c:2:n:c:c:s:2)-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
812,4,sulfonamide_J(1),n3(-c:1:c:c:c:c:c:1-[#7](-[#1])-[#16](=[#8])(=[#8])-c:2:c:c:c:s:2)c(c(-[#1])c(c3-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
813,4,misc_pyrrole_benz(1),n2(-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1])-[#6](=[#8])-[#7](-[#1])-[#6](-[#1])(-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#8]-[#6]:[#6])c(c(-[#1])c(c2-[#1])-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
814,4,thio_urea_R(1),c:1(:c:c:c:c:c:1)-[#7](-[#1])-[#6](=[#16])-[#7]-[#7](-[#1])-[#6](-[#1])=[#6](-[#1])-[#6]=[#8],PAINS,6,1,ChEMBL,PAINS filters
815,4,ene_one_one_B(1),[#6]-1(-[#6](=[#8])-[#6](-[#1])(-[#1])-[#6]-[#6](-[#1])(-[#1])-[#6]-1=[#8])=[#6](-[#7]-[#1])-[#6]=[#8],PAINS,6,1,ChEMBL,PAINS filters
816,4,dhp_amino_CN_H(1),[#7](-[#1])(-[#1])-[#6]-1=[#6](-[#6]#[#7])-[#6](-[#1])(-[#6]:[#6])-[#16]-[#6;X4]-[#16]-1,PAINS,6,1,ChEMBL,PAINS filters
817,4,het_66_anisole(1),[#6](-[#1])(-[#1])-[#8]-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#1])-[#1])-[#7](-[#1])-c:2:c:c:n:c:3:c(:c:c:c(:c:2:3)-[#8]-[#6](-[#1])-[#1])-[#8]-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
818,4,thiazole_amine_N(1),[#6](-[#1])(-[#1])-[#8]-c:1:c(:c(:c(:c(:c:1-[#1])-[#1])-[#8]-[#6](-[#1])-[#1])-[#1])-[#7](-[#1])-c:2:n:c(:c:s:2)-c:3:c:c:c(:c:c:3)-[#8]-[#6](-[#1])-[#1],PAINS,6,1,ChEMBL,PAINS filters
819,4,het_pyridiniums_C(1),[#6]~1~3~[#7](-[#6]:[#6])~[#6]~[#6]~[#6]~[#6]~1~[#6]~2~[#7]~[#6]~[#6]~[#6]~[#7+]~2~[#7]~3,PAINS,6,1,ChEMBL,PAINS filters
820,4,het_5_E(1),[#7]-3(-c:2:c:1:c:c:c:c:c:1:c:c:c:2)-[#7]=[#6](-[#6](-[#1])-[#1])-[#6](-[#1])(-[#1])-[#6]-3=[#8],PAINS,6,1,ChEMBL,PAINS filters
821,5,"2,2-dimethyl-4,5-dicarboxy-dithiole",C1(C)(C)SC(C(=O)O)=C(C(=O)O)S1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
822,5,"2,3,4_trihydroxyphenyl",c([OH])c([OH])c([OH]),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
823,5,"2,3,5_trihydroxyphenyl",c([OH])c([OH])cc([OH]),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
824,5,acid_anhydrides,C(=O)OC(=O),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
825,5,acid_halides,"[S,C](=[O,S])[F,Br,Cl,I]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
826,5,Acridine,c1c2cc4ccccc4nc2ccc1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
827,5,Active_Phosphate,"P(=S)([OH1,O$(O[#6])])([OH1,O$(O[#6])])[S,O]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
828,5,acyl_cyanide,C(=O)-C#N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
829,5,Adjacent_Ring_Double_Bonds,[*;R]=[*;R]=[*;R],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
830,5,Aldehyde,[#6][C!H0]=O,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
831,5,Aliphatic_Triflate,COS(=O)(=O)C(F)(F)F,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
832,5,alkyl_halides,"[Br,Cl,I][CX4;CH,CH2]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
833,5,AlkylEnamine,"[C;H1$(C([#6;!$(C=O)])),H0$(C([#6;!$(C=O)])[#6;!$(C=O)])]=[CH1]!@N([#6;!$(C(=O))])[#6;!$(C(=O))]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
834,5,Allene,*=C=*,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
835,5,Alpha_Halo_Carbonyl,"[C;!$(C[N])](=O)!@[C;h1,h2;H1,H2][F,Cl,Br,I]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
836,5,amidotetrazole,c1nnnn1C=O,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
837,5,Amino_Naphtalimide,c1(N)ccc(C(=O)NC3(=O))c(c3ccc2)c21,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
838,5,Aminonitrile,NC#N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
839,5,Anhydride,[#6]C(=O)OC(=O)[#6],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
840,5,Any_Carbazide,O=*N=[N+]=[N-],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
841,5,aromatic_azides,cN=N=N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
842,5,Azanitrone,N=[N+]([O-])C,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
843,5,azoalkanals,[N;R0]=[N;R0]CC=O,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
844,5,Azobenzene,c1ccccc1[N!r]=[N!r]c2ccccc2,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
845,5,Azocyanamide,[N;R0]=[N;R0]C#N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
846,5,b-Carbonyl_Quaternary_Nitrogen,"C(=O)CC[N+,n+]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
847,5,benzylic_quaternary_nitrogen,"cC[N+,NX4]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
848,5,beta-carbonyl_quaternary_nitrogen,"C(=O)C[N+,n+,NX4,nX4]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
849,5,Beta-Fluoro-ethyl-ON,"[C;H2$(CF),H1$(C(F)F)]!@[CH2][N,O]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
850,5,biotin_analogue,C12C(NC(N1)=O)CSC2,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
851,5,carbazides,C(=O)N=N=N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
852,5,carbodiimides,N=C=N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
853,5,CCl3-CHO_releasing,"C(Cl)(Cl)(Cl)C([O,S])[NX3]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
854,5,Chloramidine,[Cl]C([C&R0])=N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
855,5,Conjugated_Dithioether,SC(=[!r])S,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
856,5,Crown_Ether_12CRO4,O1CCOCCOCCOCC1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
857,5,Crown_Ether_15CRO5,O1CCOCCOCCOCCOCC1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
858,5,Crown_Ether_16CRO6,O1CCOCCOCCOCCOCCOCC1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
859,5,crown_ethers,[O;R1][C;R1][C;R1][O;R1][C;R1][C;R1][O;R1],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
860,5,cyanamide,N[CH2]C#N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
861,5,Cyanophosphonate,P(OCC)(OCC)(=O)C#N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
862,5,Cyanohydrin,N#CC[OH1],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
863,5,di_and_triphosphates,P(=O)([OH])OP(=O)[OH],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
864,5,Diacetylene,C#CC#C,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
865,5,Diazoalkane,C=[N+]=[N-],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
866,5,Diazonium_Salt,[N+]#N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
867,5,Diene,C!@=[CH1]-C!@=[CH1]-[CX3](=O),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
868,5,Dinitrobenzene_1,c1c([N+](=O)[O-])c([N+](=O)[O-])ccc1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
869,5,Dinitrobenzene_2,c1c([N+](=O)[O-])ccc([N+](=O)[O-])c1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
870,5,Dinitrobenzene_3,c1c([N+](=O)[O-])cc([N+](=O)[O-])cc1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
871,5,disulfides,[SX2][SX2],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
872,5,Dithiocarbamate,NC(=S)S,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
873,5,Dithiole-2-thione,S1SC=CC1=S,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
874,5,Dithiole-3-thione,S1C=CSC1=C,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
875,5,Dithiomethylene_acetal,S[C;!$(C=*)]S,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
876,5,Enyne,C=!@CC#C,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
877,5,"epoxides,_thioepoxides,_aziridines","C1[O,S,N]C1",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
878,5,ester_of_HOBT,C(=O)Onnn,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
879,5,Flavin,"c1cccc(NC(=NC(=[N,S,O])NC(=O)3)C3=N2)c12",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
880,5,Fluorescein,c1cc(O)cc(OC(=CC(=O)C=C3)C3=C2)c12,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
881,5,Fluorinated_Carbon_1,C(C(CF)F)F,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
882,5,Fluorinated_Carbon_2,C(C(F)F)(F)F,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
883,5,four_member_lactones,C1(=O)OCC1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
884,5,geminal_amines,[NH1;!r][CX4][NH1;!r],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
885,5,geminal_dinitriles,N#CCC#N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
886,5,"halo-pyridine,_-diazoles_and_-triazoles","[Cl,Br,I]c1[c,n][c,n][c,n][c,n]n1",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
887,5,hydrazothiourea,N=NC(S)N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
888,5,Imidazolium,c1[n+]([#6])ccn1([#6]),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
889,5,Imine2,"[#6,#8,#16]-[CH1]=[NH1]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
890,5,imines_(not_ring),"[#6][C;R0](=[N;R0,O0])[#6]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
891,5,isocyanates_and_isothiocyanates,"N=C=[S,O]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
892,5,isonitrile,[N+]#[C-],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
893,5,ketene,C=C=O,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
894,5,Lawesson_Reagent_Derivatives,P(=S)(S)S,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
895,5,"methylidene-1,3-dithiole",S1C=CSC1=S,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
896,5,Michael_Phenyl_Ketone,c1ccccc1C(=O)C=!@CC(=O)!@*,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
897,5,N-halo,"[NX3,NX4][F,Cl,Br,I]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
898,5,Nitrobenz-azadiazole_1,"c1ccc(n[o,s]n2)c2c1[N+](=O)[O-]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
899,5,Nitrobenz-azadiazole_2,"c1c([N+](=O)[O-])cc(n[o,s]n2)c2c1",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
900,5,nitrosamine,N-[N;X2](=O),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
901,5,nitroso,[N&D2](=O),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
902,5,noname,"N1=C[S,NH1]C(=[C,N,P][C,N,O,P])C1(=O)",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
903,5,N-Oxide_aliphatic,[N+!$(N=O)][O-X1],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
904,5,N-S_(not_sulfonamides),[#6][S!$(S(~[OD1])~[OD1])][N;H0],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
905,5,Orthoester,C(O)(O)[OH],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
906,5,o-tertbutylphenol,c1c([OH1])c(C(C)(C)C)ccc1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
907,5,Oxobenzothiepine,C1(=O)C=CCSC=C1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
908,5,P_or_S_Halides,"[P,S][Cl,Br,F,I]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
909,5,p-Aminoaryl_diazo,Nc1aaa(N!@=N)aa1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
910,5,PCP,PCP,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
911,5,paranitrophenyl_esters,C(=O)Oc1ccc([N+](=O)[O-])cc1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
912,5,pentahalophenyl,"c1c([F,Cl])c([F,Cl])c([F,Cl])c([F,Cl])c1([F,Cl])",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
913,5,pentafluorophenyl_esters,C(=O)Oc1c(F)c(F)c(F)c(F)c1(F),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
914,5,peroxide,[#8]~[#8],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
915,5,Phenanthrene,c12cccc3c1c4c(cc3)cccc4cc2,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
916,5,Phenylester,C(=O)!@Oc1ccccc1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
917,5,phosphonate_esters,[#6]P(=O)(~O)O[#6],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
918,5,phosphoramides,NP(=O)(N)N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
919,5,phosphorane,C=P,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
920,5,Phosphorus_Halide,"[S,P][F,Cl,Br,I]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
921,5,Polyene,C=!@CC=!@C,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
922,5,polyenes,C=CC=CC=CC=C,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
923,5,polyene_chain_between_aromatics,cC=CC=CC=Cc,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
924,5,polyines,CC#CC#CC,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
925,5,Polynuclear_Aromatic_1,c1cccc(cc(cccc2)c2c3)c13,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
926,5,Polynuclear_Aromatic_2,c1cccc(c(cccc2)c2cc3)c13,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
927,5,Polysulfide,*[SX2][SX2][SX2]*,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
928,5,Sulphur_Halide,"[#16][F,Cl,Br,I]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
929,5,pyrene_fragments,c1c2cccc3c2c4c(cc3)cccc4c1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
930,5,Pyrylium,c1ccc[o+]c1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
931,5,reactive_carbonyls,"[C;!r](=[O,S])[S;!r]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
932,5,reactive_carbonyls,"[C;!r](=[O,S])[CD2;!r][F,Br,Cl]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
933,5,Ring_Triple_Bond,"[C,c;R]#[C,c;R]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
934,5,S=N_(not_ring),[S;R0]=[N;R0],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
935,5,Sulfonate_Ester,O=[SX4](=O)OC,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
936,5,sulfonyl_cyanide,S(=O)(=O)C#N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
937,5,Sulphate_Ester,"COS(=O)O[C,c]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
938,5,sulphonates,"COS(=O)(=O)[C,c]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
939,5,Sulphur_Nitrogen_single_bond,[SX2H0]!@[N],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
940,5,Tetraazinane,C1NNC=NN1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
941,5,Thiocyanate,SC#N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
942,5,thioesters,"C[O,S;R0][C;R0](=S)",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
943,5,thioles_(not_aromatic),[!a][SX2;H1],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
944,5,Thiophosphothionate,"P(=S)(-[S;H1,H0$(S(P)C)])(-[O;H1,H0$(O(P)C)])(-N(C)C)",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
945,5,thiourea,[N;!r][C;!r](=S)[N;!r],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
946,5,Three_Membered_Heterocycle,"*1[O,S]*1",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
947,5,Tri_Pentavalent_S,"[#16v3,#16v5]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
948,5,Triacyloxime,C(=O)N(C(=O))OC(=O),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
949,5,Triazole,c1cnnn1!@C!@[NH1][#6],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
950,5,triflate,OS(=O)(=O)(C(F)(F)(F)),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
951,5,Triphenyl_Boranyl,B(c1ccccc1)(c2ccccc2)c3ccccc3,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
952,5,triphenylphosphines,P(c1aaaaa1)(c1aaaaa1)(c1aaaaa1),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
953,5,Triphenyl_Silyl,[Si](c1ccccc1)(c2ccccc2)(c3ccccc3),SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
954,5,Vinyl_Halide,"[Cl,Br,I]C=[!O!R]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
955,5,Vinyl_Sulphone,"[#6][CH1]!@=[CH1][S;H1,H0$(S(C)C)](=O)(=O)",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
956,5,sulphates,[#6]S(=O)(=O)O,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
957,5,tropone,C1C(=O)C=CC=CC=1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
958,5,Oxime,"[#6]C(=!@N[$(OC),$([OH])])[#6]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
959,5,hydrazone,[#6]C(=!@NNa)[#6],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
960,5,Nitrosone_not_nitro,[$(N(~!@[#6])!@O);!$([N+]([O-])=O)],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
961,5,Thiocarbonyl_group,C=S,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
962,5,enamine_like,C=[NH],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
963,5,analine,"c1ccccc1[NH2,NH3+]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
964,5,acid_anhydrides_2,"[#6]C(=O)!@OC(=!@[N,O])[#6]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
965,5,trifluroacetate_amide,FC(F)(F)C(=O)N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
966,5,triple_bond,[#6]C#[CH],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
967,5,Allene,C=C=C,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
968,5,thiatetrazolidine,"[$(Sc1nnn[nH,n-]1),$(Sc1nn[nH,n-]n1)]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
969,5,glycol,"[#6][O;R0][$(C([#6])[#6]),$([CH][#6]),$([CH2])][O;R0][#6]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
970,5,oxy-amide,[#6]C(=O)!@C!@C(=O)N,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
971,5,formate_formide,"O=[CH][O,N][#6]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
972,5,pyranone,O=C1C=COC=C1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
973,5,Coumarin,c1cc2C=CC(=O)Oc2cc1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
974,5,aminothiazole,s1ccnc1[N!H0],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
975,5,Thiazolidinone,O=C1CSCN1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
976,5,Thiomorpholinedione,N1C(=O)CSCC1=O,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
977,5,oxepine,O1C=CC=CC=C1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
978,5,phenylethene,c1ccccc1!@[CH]=!@[C!H0],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
979,5,Ethene,C=[CH2],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
980,5,cyclobutene,C1CC=C1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
981,5,poly_sub_atomatic,*!@c1c(!@*)c(!@*)c(!@*)c(!@*)c1,SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
982,5,Isotopes,"[2#1,3#1,11C,11c,14C,14c,125I,32P,33P,35S]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
983,5,Undesirable_Elements_Salts,"[Ac,Ag,Am,Ar,As,At,Au,Ba,Be,Bi,Bk,Cd,Ce,Cf,Cm,Cr,Cs,Dy,Er,Eu,Fr,Ga,Gd,Ge,He,Hf,Ho,In,Ir,Kr,La,Lu,Mo,Nb,Nd,Ne,Ni,Np,Os,Pa,Pb,Pd,Pm,Po,Pr,Pt,Pu,Ra,Rb,Re,Rh,Rn,Ru,Sb,Sc,Se,Sm,Sr,Ta,Tb,Tc,Te,Th,Ti,Tl,Tm,U,V,W,Xe,Y,Yb,Zr]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
984,5,Metal_Carbon_bond,"[#6;$([#6]~[#3,#11,#12,#13,#19,#20,#26,#27,#28,#29,#30])]",SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
985,5,Aromatic_N-Oxide_more_than_one,[n+][O-X1].[n+][O-X1],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
986,5,Nitro_more_than_one,[N+](=O)[O-].[N+](=O)[O-],SureChEMBL,5,1,ChEMBL,SureChEMBL Non-MedChem Friendly SMARTS
987,6,anhydride,C(=O)OC(=O),MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
988,6,pentafluorophenyl ester,C(=O)Oc1c(F)c(F)c(F)c(F)c1(F),MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
989,6,p-nitrophenyl ester,C(=O)Oc1ccc([N+]([O-])=O)cc1,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
990,6,any carbazide,O=*N=[N+]=[N-],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
991,6,HOBT ester,C(=O)Onnn,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
992,6,aromatic azide,cN=[N+]=[N-],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
993,6,imine2,"[#6,#8,#16]-[CH1]=[NH1]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
994,6,sulfonyl cyanide,S(=O)(=O)C#N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
995,6,azocyanamide,[N;R0]=[N;R0]C#N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
996,6,cyanohydrin,N#CC[OH],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
997,6,acyl cyanide,N#CC(=O),MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
998,6,acid halide,"[S,C](=[O,S])[F,Br,Cl,I]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
999,6,chloramidine,[Cl]C([C&R0])=N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1000,6,P/S halide,"[P,S][F,Cl,Br,I]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1001,6,quaternary,"[C+,Cl+,I+,P+,S+]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1002,6,unacceptable atoms,[!#6;!#7;!#8;!#16;!#1;!#3;!#9;!#11;!#12;!#15;!#17;!#19;!#20;!#30;!#35],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1003,6,triacyloxime,C(=O)N(C(=O))OC(=O),MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1004,6,b-carbonyl quaternary nitrogen,"C(=O)CC[N+,n+]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1005,6,benzylic quaternary nitrogen,cC[N+],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1006,6,phosphorane,C=P,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1007,6,Lawesson reagent derivatives,P(=S)(S)S,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1008,6,cyanophosphonate,P(OCC)(OCC)(=O)C#N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1009,6,sulfonate,"COS(=O)(=O)[C,c]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1010,6,Heteroaryl sulfonate,"a-S(=O)(=O)-O[$([a&!#6]),$(c[a&!#6]),$(cc[a&!#6]),$(ccc[a&!#6]),$(cccc[a&!#6]),$(ccccc[a&!#6])]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1011,6,sulfate ester,"COS(=O)O[C,c]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1012,6,triflate,OS(=O)(=O)C(F)(F)F,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1013,6,polyacidic,"[C,S,P](=O)[OH].[C,S,P](=O)[OH].[C,S,P](=O)[OH].[C,S,P](=O)[OH]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1014,6,Sulfonic acid,[OH]-S(=O)(=O)-*,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1015,6,thiol,[SH],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1016,6,benzhydrol,[OH1]-C(-c1ccccc1)c2ccccc2,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1017,6,dihydroxybenzene,[OH1]c1ccc([OH1])cc1,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1018,6,"2,3,4trihydroxyphenyl",c([OH])c([OH])c([OH]),MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1019,6,"2,4,5trihydroxyphenyl",c([OH])c([OH])cc([OH]),MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1020,6,allene,*=C=*,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1021,6,Azide,N=N=N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1022,6,azoalkanal,[N;R0]=[N;R0]CC=O,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1023,6,hydrazothiourea,N=NC(=S)N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1024,6,Azo,N=N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1025,6,aldehyde,[#6]-[CH1]=O,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1026,6,hemiacetal,[#6]-O[CH1](-[#6])[OH1],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1027,6,acetal,[#6]-O[CH1](-[#6])O-[#6],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1028,6,Ketone,[#6]-C(=O)-[#6],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1029,6,Ester,[#6]-C(=O)O-[#6],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1030,6,imine 1,"[#6,#8,#16]-C(=[NH1])[#6,#8,#16]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1031,6,Imine 3,C=[NH],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1032,6,thioketone,CC(=S)C,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1033,6,thioester,"C[O,S;R0][C;R0](=S)",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1034,6,thionoester,COC(=S)C,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1035,6,thioamide,CC(=S)N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1036,6,thiourea,NC(=S)N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1037,6,nitroso,[N&D2](=O),MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1038,6,long chain hydrocarbon,[CD2;R0][CD2;R0][CD2;R0][CD2;R0][CD2;R0][CD2;R0],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1039,6,Long aliphatic chain,"[N,C,S,O]-&!@[N,C,S,O]-&!@[N,C,S,O]-&!@[N,C,S,O]-&!@[N,C,S,O]-&!@[N,C,S,O]-&!@[N,C,S,O]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1040,6,Unbranched chain,"[$([A&D2]),$([A&D1])]!@[A&D2]!@[A&D2]!@[A&D2]!@[A&D2]!@[$([A&D2]),$([A&D1])]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1041,6,polyene,C=CC=CC=CC=C,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1042,6,Dye 25,acC=&!@Cca,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1043,6,isonitrile,[N+]#[C-],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1044,6,thiocyanate,SC#N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1045,6,cyanamide,N[CH2]C#N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1046,6,Dye 16 (1),c([N+](=O)[O-]),MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1047,6,nitro aromatic 2+,a-[N+](=O)[O-].a-[N+](=O)[O-],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1048,6,Dye 29,"O=[N+](-[O-])-caac-[$(N(C)C),$([NH]C),$([NH2])]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1049,6,Dye 1 (1),"c1cccc(C(=O)[C,c]([#7])=,:[C,c]([#7])C2(=O))c12",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1050,6,Dye 7,"N=C1[#6]:,=[#6]C(=[C,N])[#6]:,=[#6]1",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1051,6,Dye 11,"*=,:[#6]C([#6]=,:*)[#6]=,:*",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1052,6,Dye 9,ac-*=&!@*-&!@C(=O)-&!@ca,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1053,6,Dye 32,"c1cccc2C(=O)C(C:,=*)C(=O)c12",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1054,6,Dye 6,c12cccc(C(=O)C(ca)C(=O)3)c2c3ccc1,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1055,6,Dye 22,NS(=O)(=O)c1cccc([#7])c1,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1056,6,Dye 2,OCccCO,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1057,6,Dye 26,c1ccccc1-n2nnnc2[CH2]*,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1058,6,alkyl halide,"[Br,Cl,I][CX4,CH,CH2,CH3]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1059,6,Perhalo_ketone,"O=CC(-[F,Cl,Br,I])([F,Cl,Br,I])-[F,Cl,Br,I]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1060,6,Beta halo carbonyl,"O=CCC[F,Cl,Br,I]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1061,6,4-halopyridine,"[F,Cl,Br][c]1:[c,n]:[c,n]:[n]:[c,n]:[c,n]1",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1062,6,2-halopyridine,"[F,Cl,Br][c]1:[c,n]:[c,n]:[c,n]:[c,n]:[n]1",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1063,6,Hetero_hetero,"*[N,S,O]-&!@[N,S,O][#6]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1064,6,peroxide,OO,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1065,6,disulfide,SS,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1066,6,hydrazine,[#6]-[NH]-[NH]-[#6],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1067,6,acyl hydrazine,[N;R0][N;R0]C(=O),MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1068,6,vinyl michael acceptor1,"[#6]-[CH1]=C-C(=O)[#6,#7,#8]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1069,6,vinyl michael acceptor2,"[CH2]=C-C(=O)[#6,#7,#8]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1070,6,michael acceptor 5,N#CC(=C)C#N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1071,6,Michael acceptor 6,"[#6,#7]-&!@[#6](=&!@[CH])-&!@C(=O)-&!@[C,N,O,S]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1072,6,alkynyl michael acceptor1,"[#6]-C#CC(=O)[#6,#7,#8]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1073,6,alkynyl michael acceptor2,"[CH1]#CC(=O)-[#6,#7,#8]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1074,6,nitroalkane,C[N+](=O)[O-],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1075,6,crown ether,[O;R1][C;R1][C;R1][O;R1][C;R1][C;R1][O;R1],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1076,6,nitrate,[#6]-O-[N+](=O)[O-],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1077,6,Oxalyl,O=C-&!@C=O,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1078,6,Dipeptide,*-C(=O)-&!@[NH]-C-&!@C(=O)-&!@[NH]-*,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1079,6,quaternary nitroxy,C[N+](-[O-])(C)C,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1080,6,Triphenylphosphine,a-P(-a)-a,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1081,6,Phosphoric acid,[OH]-P(=O)(-O)-*,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1082,6,Phosphoric ester,COP(=O)(-*)O,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1083,6,di/triphosphate,P(=O)([OH])OP(=O)[OH],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1084,6,tri phosphoric esters,[#6]OP(=O)(*)O[#6].[#6]OP(=O)(*)O[#6].[#6]OP(=O)(*)O[#6],MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1085,6,phosphoramide,NP(=O)(N)N,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1086,6,Phenalene,c1(c)c2c(c)cccc2ccc1,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1087,6,(poly(azo(anthracene)),"c12:[c,n]:[c,n]:[c,n]:[c,n]:c1[c,n]c3:[c,n]:[c,n]:[c,n]:[c,n]:c3[c,n]2",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1088,6,(poly(azo(phenanthrene)),"c12:[c,n]:[c,n]:[c,n]:[c,n]:c1:[c,n]:[c,n]:c3:[c,n]:[c,n]:[c,n]:[c,n]:c23",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1089,6,Dye 31,a1aaac2ac3acac4aaac(c34)c12,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1090,6,Dye 4,c12ccccc1C(=O)c3ccccc3C2=O,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1091,6,Dye 8,c12cccc(C(=O)N(-&!@C)C(=O)3)c2c3ccc1,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1092,6,"epoxide, aziridine, thioepoxide","C1[O,S,N]C1",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1093,6,propiolactone,C1(=O)OCC1,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1094,6,b-lactam,N1CCC1=O,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1095,6,cycloheximide,O=C1CCCC(N1)=O,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1096,6,aromatic Sulfonic ester,"[#6,#7]-S(=O)(=O)Oc",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1097,6,quinone,"[$([o,n]=c1ccc(=[o,n])cc1),$([O,N]=C1C=CC(=[O,N])C=C1),$([O,N]=C1[#6]:,=[#6]C(=[O,N])[#6]:,=[#6]1)]",MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1098,6,saponin,O1CCCCC1OC2CCC3CCCCC3C2,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1099,6,monensin,O1CCCCC1C2CCCO2,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1100,6,squalestatin,C12OCCC(O1)CC2,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1101,6,cyanidin,[OH]c1cc([OH])cc2=[O+]C(=C([OH])Cc21)c3cc([OH])c([OH])cc3,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1102,6,cytochalasin,O=C1NCC2CCCCC21,MLSMR,3,1,ChEMBL,NIH MLSMR Excluded Functionality filters (MLSMR)
1103,7,Filter1_2_halo_ether,"[Cl,Br,I][CX4][CX4][$([O,S,N]*),Cl,Br,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1104,7,Filter2_acyl_phosphyl_sulfonyl_halide,"[C,S,P](=O)[F,Cl,Br,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1105,7,Filter3_allyl_halide,"[F,Cl,Br,I][CX4]C=C",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1106,7,Filter4_alpha_halo_carbonyl,"[Br,Cl,I][C!H0]C=[O,S]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1107,7,Filter5_azo,"[!#7,#1]~[NX2R0]=[NX2R0]~[!#7,#1]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1108,7,Filter6_benzyl_halide,"[Br,Cl,I][CX4]c",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1109,7,Filter7_diazo,[!#7]~[NX2]~[NX1],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1110,7,Filter8_thio_isocyanat_diimin,"N=C=[N,O,P,S]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1111,7,Filter9_metal,"[!#1!#6!#7!#8!#9!#15!#16!#17]~[*,#1]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1112,7,Filter10_Terminal_vinyl,"[CH2]=[CH][N,O,P,S;R0]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1113,7,Filter11_nitrosamin,[NR0]~[NX2]~[OX1],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1114,7,Filter12_nitroso,"[*,#1]~[NX2]~[OX1]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1115,7,Filter13_PS_double_bond,"S=P~[*,#1]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1116,7,Filter14_thio_oxopyrylium_salt,"c1ccc[s,o;X2]c1",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1117,7,Filter15_thiosulfate,[SX4](~S)(~O)(~O)~*,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1118,7,Filter16_trialkyl_phosphin,[PX3]([#6])([#6])[#6],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1119,7,Filter17_trialkyl_phosphin2,[PX4](~[!O!S])([#6])([#6])[#6],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1120,7,Filter18_oxime_ester,"[!#7,#1]C=NO[C,S,P](=O)*",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1121,7,Filter19_hydroxyimide_ester,O=C[NX3](C=O)OC(=O)*,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1122,7,Filter20_hydrazine,[Nv3X3][Nv3X3!H0],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1123,7,Filter21_cyanhydrin,[NX1]#C[CX4][OH],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1124,7,Filter22_sulfonium_salt,*[SX3](*)*,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1125,7,Filter23_ortho_quinone,C1(C=CC=CC1=O)=O,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1126,7,Filter24_react_imide,"*C([F,Cl,Br,I,$(OS(=O)(=O)*)])=[NX2]*",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1127,7,Filter25_sulfonyl_halide,"*S(=O)(=O)[F,Cl,Br,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1128,7,Filter26_alkyl_halide,"AA[CH2][F,Cl,Br,I,$(OS(=O)(=O)*)]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1129,7,Filter27_anhydride,"*[C,S](=O)O[C,S](=O)*",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1130,7,Filter28_halo_pyrimidine,"c1nc(ncc1)[Br,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1131,7,Filter29_thioester,"CC(=[OX1,SX1,NH])[SX2][*,#1]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1132,7,Filter30_beta_halo_carbonyl,"[#6,#1]C(=O)CC[Br,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1133,7,Filter31_so_bond,"[*,#1][SX2R0]O[*,#1]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1134,7,Filter32_oo_bond,"[*,#1][OR0]O[*,#1]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1135,7,Filter33_c10_alkyl,[CH3][CH2][CH2][CH2][CH2][CH2][CH2][CH2][CH2][CH2],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1136,7,Filter34_isotope,"[2#1,3#1,13C,14C,15N,125I,23F,22Na,32P,33P,35S,45Ca,57Co,103Ru,141Ce]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1137,7,Filter35_pp_bond,P-P,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1138,7,Filter36_ss_double_bond,S=S,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1139,7,Filter37_silicate,[Si]~O,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1140,7,Filter38_aldehyde,O=[CH]*,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1141,7,Filter39_imine,C[CR0]=[NR0][*!O],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1142,7,Filter40_epoxide_aziridine,"C1C[N,S,O]1",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1143,7,Filter41_12_dicarbonyl,*C(=O)C(=O)*,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1144,7,Filter42_12_dicarbonyl_tautomer,[*!$(C[OH])]=C([OH])C(=O)*,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1145,7,Filter43_michael_acceptor_sp1,C#CC=O,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1146,7,Filter44_michael_acceptor2,"[#6,#1,OH0][C!$(C1(=O)C=CC(=O)C=C1)](=O)C=[C!$(C[Nv3X3,OH])]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1147,7,Filter45_allyl_halide2,"[Br,Cl,I][CX4]C=[C,N,P]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1148,7,Filter46_nhalide,"N[F,Cl,Br,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1149,7,Filter47_so2f,O=S(=O)(*)F,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1150,7,Filter48_foso,O=S(*)OF,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1151,7,Filter49_halogen,"[*,#1]~[F,Cl,Br,I]~[*,#1]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1152,7,Filter50_grignard,"C[Mg][F,Cl,Br,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1153,7,Filter51_pn3,N[PX3](N)N,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1154,7,Filter52_NC_haloamine,"NC[F,Cl,Br,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1155,7,Filter53_para_quinones,O=C1C=CC(=O)C=C1,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1156,7,Filter56_SS_bond,S-S,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1157,7,Filter57_polyphenol1,Oc1cc(O)cc(O)c1,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1158,7,Filter58_polyphenol2,Oc1c(O)cc(O)cc1,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1159,7,Filter59_phoshorous_ylide,C=P,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1160,7,Filter60_Acyclic_N-S,N!@[SX2],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1161,7,Filter61_phosphor_halide_and_P_S_bond,"[#15]~[F,Cl,Br,I,#16]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1162,7,Filter62_oxo_thio_halide,"[O,S]~[Cl,Br,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1163,7,Filter63_polyaromatic,a1aaaa2ccc3ccccc3c12,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1164,7,Filter64_halo_ketone_sulfone,"[#6][C,S](=[O,S])C[F,Cl,Br,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1165,7,Filter65_alkyl_sulfonate,"[#6][P,S](~[OX1])(~[OX1])O[C!H0]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1166,7,Filter66_c4_perfluoralkyl,C(F)(F)C(F)(F)C(F)(F)C(F)(F),Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1167,7,Filter67_S_or_O_C_triplebond_N,"[O,S]C#N",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1168,7,Filter68_anthracene_acridine,a1aaac2cc3ccccc3cc12,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1169,7,Filter69_thio_carbonate,"[O,S]C(=[O,S])[O,S]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1170,7,Filter70_AlkylCN2,*(C#N)C#N,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1171,7,Filter71_thio_anhydride,"*C(=[O,S])[O,S]C(=[O,S])*",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1172,7,Filter72_hydrated_di_ketone,C(=O)C([OH])[OH],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1173,7,Filter73_thio_ketone,CC(=S)C,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1174,7,Filter74_thiol,*[SX2H],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1175,7,Filter75_alkyl_Br_I,"[C!H0][Br,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1176,7,Filter76_S_ester,CC(=S)O,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1177,7,Filter77_alkyl_NO2,"[*!#7]~[#6]-,=CN(~O)(~O)",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1178,7,Filter78_bicyclic_Imide,*~@C1C(=O)NC(=O)C(~@*)1,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1179,7,Filter79_maleimide,[CH]1C(=O)NC(=O)[CH]=1,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1180,7,Filter80_Thioepoxide_aziridone,"[N,S]1[C,N,S][C,N,S]1",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1181,7,Filter81_Thiocarbamate,"S!@C(=!@[O,S])!@[#7]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1182,7,Filter82_pyridinium,"[c,n]1[c,n][c,n][c,n][c,n]n(C)1",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1183,7,Filter83_per_halo_chain,"[F,Cl,Br,I]C-,=;!@C([F,Cl,Br,I])-,=;!@C([F,Cl,Br,I])",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1184,7,Filter84_nitrogen_mustard,"[N,P,Se,S][C!H0]C[Br,Cl,I]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1185,7,Filter85_keto_acrylonitrile,*C(=O)C(=!@[C!H0])C#N,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1186,7,Filter86_cyanamide,N#C[#7!$(N(C#N)=C(N)NC)],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1187,7,Filter87_crowns,"[N,O,S]-@[#6!$(*(~@*)(~@*)~@*)]@[#6!$(*(~@*)(~@*)~@*)]-@[N,O,S]-@[#6!$(*(~@*)(~@*)~@*)]@[#6!$(*(~@*)(~@*)~@*)]-@[O,N]-@[#6!$(*(~@*)(~@*)~@*)]@[#6!$(*(~@*)(~@*)~@*)]-@[N,O,S]-@C",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1188,7,Filter88_ene_sulfone,[C!H0]=CS(=O)(=O)*,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1189,7,Filter89_hydroxylamine,"[*!$(C=O)]!@N!@O[*,#1]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1190,7,Filter90_N_double_bond_S,N=!@S,Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1191,7,Filter92_trityl,*(c1ccccc1)(c1ccccc1)(c1ccccc1),Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1192,7,Filter93_acetyl_urea,C(=O)!@N!@C(=O)[#7],Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1193,7,Filter94_2_halo_pyridine,"c1nc(ccc1)[Br,I,Cl,F]",Inpharmatica,1,1,ChEMBL,Unwanted fragments derived by Inpharmatica Ltd.
1194,8,aromatic NO2,O~N(=O)-c(:*):*,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1195,8,deuterium,[2H],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1196,8,C13,[13#6],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1197,8,2-chloropyridine,n1c(cccc1)Cl,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1198,8,aniline,[NH2D1]-c(:*):*,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1199,8,"Si,B,Se atoms","[Si,B,Se]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1200,8,hetero imides,[!#6]-[CH2]-N1C(=O)CCC(=O)1,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1201,8,poly ethers,O[CH2][CH2]O-!@[CH2][CH2]O,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1202,8,acyclic imines,"C-!@[NX2]=[C!R,#1]-C",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1203,8,alkyl esters of S or P,"[S,P](=O)OC",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1204,8,ugly P compounds,"P(=[O,S])[C,N]([C,N])[C,N]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1205,8,"acyclic N-,=N and not N bound to carbonyl or sulfone","[N;!$(N-[C,S]=*)]-,=;!@[N;!$(N-[C,S]=*)]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1206,8,acyclic N-C-N,N-!@[CX4]-!@N,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1207,8,acyclic N-S,N-!@[SX2]-*,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1208,8,mustards,"[N,S,O][CH2][CH2]-[F,Cl,Br,I]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1209,8,aldehyde,O=[C!H0],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1210,8,"1,2-dicarbonyl not in ring",O=[CX3]-!@[CX3]=O,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1211,8,"carbamate, T-boc Protected",NC(OC([CH3])([CH3])[CH3])=O,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1212,8,"carbamate, CBZ Protected",NC(O[CH2]c1ccccc1)=O,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1213,8,carbamate include di-substitued N,OC(=O)-!@[NX3],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1214,8,acyl halide,"O=C-[F,Cl,Br,I]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1215,8,alkyl halide,"[CH2]-[Cl,Br,I]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1216,8,alpha halo carbonyl,"O=C-C-[F,Cl,Br,I]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1217,8,sufonyl halide,"S(=O)(=O)-[F,Cl,Br,I]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1218,8,N:C-SCH2 groups,[ND1]=C-!@[SX2]-[CH2D2],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1219,8,26,N-C(=S)-N,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1220,8,terminal vinyl,[CH2D1]=[CD2]-!@*,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1221,8,28,S=P~*,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1222,8,thio cyanates,S-C#N,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1223,8,thiols,*-[S!H0],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1224,8,thionyl,[Sv4](=O)(-!@[!#1])-!@[!#1],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1225,8,n-haloamines,"N-[F,Cl,Br,I]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1226,8,N-C-Hal or cyano methyl,"N-C-[F,Cl,Br,I,$(C#N)]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1227,8,alpha beta-unsaturated ketones: center of Michael reactivity,"[$(C#N),$(N(~O)~O),$(C=O),$(S(=O)=O),$(C(F)(F)F),Cl][C!H0]=[C!H0]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1228,8,aliphatic ketone not ring and not di-carbonyl,[C;!$(C=*)][C!R](=O)[CH2D2],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1229,8,"aliphatic ester, not lactones",C[C!R](=O)[O!R][CH2D2],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1230,8,"long aliphatic chain, 6+",[CH2][CH2][CH2]-!@[CH2][CH2][CH2],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1231,8,quinones,"O=[#6]1[#6]:,=[#6][#6](=O)[#6]:,=[#6]1",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1232,8,acyclic C=C-O,C=C-!@O-*,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1233,8,acyclic C=N-H,[NH1X2]=[C!R;!$(C(-N)(=[NH1])-N)],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1234,8,acyclic NO not nitro,O-!@[N;!$(N(=O)=O);!$([N+](=O)[O-])],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1235,8,42,S-S,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1236,8,43,O~O,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1237,8,thioester,C-C(=O)[SD2],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1238,8,aziridine-like N in 3-membered ring,N~1~*~*1,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1239,8,epoxides,O~1C~*1,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1240,8,aryl iodide,I-c:*,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1241,8,aryl bromide,Br-c:*,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1242,8,multiple aromatic rings,a1aaa2a(a1)aaa(a2):a,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1243,8,multiple aromatic rings,"[!#1]-,:1-:a2a(-:[!#1]:3:a1aaaa3)aaaa2",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1244,8,S/PO3 groups,"[P,S](~O)(~O)~O",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1245,8,adamantyl,C12CC3CC(C1)CC(C2)C3,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1246,8,too many cyano Groups (>1),C#N.C#N,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1247,8,too many COOH groups (>1),[CX3](=O)[OH1].[CX3](=O)[OH1],LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1248,8,amino acid,[NH2][CX4]C(=O)O,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1249,8,chlorates,Cl~O,LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1250,8,high halogen content (>3),"[F,Cl,Br,I].[F,Cl,Br,I].[F,Cl,Br,I].[F,Cl,Br,I]",LINT,2,1,ChEMBL,Pfizer lint filters (lint)
1251,9,O=C1C=CC(=O)C=C1,O=C1C=CC(=O)C=C1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1252,9,c1oc(=S)sc1,"c1oc(=[O,S])sc1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1253,9,O=C1OCCS1,"O=[#6]1[o,O][#6]@[#6][s,S]1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1254,9,SC#N,SC#N,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1255,9,[OH]c1ccc(O)cc1,[OH]a1aaa(O)aa1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1256,9,O=C1CCC(=O)C=C1,O=C1CCC(=O)C=C1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1257,9,O=C1C=CCC=C1Br,"O=C1C=CCC=C1[F,Cl,Br,I]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1258,9,C=CS,C=[C;R0]S,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1259,9,C=CCl,"C=C[Cl,Br,I]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1260,9,c1cccc2nonc12,c1cccc2nonc12,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1261,9,Oc1ccc2nc(F)cnc2c1,"[N,OH]c1ccc2nc([c,F])c[c,n]c2c1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1262,9,[OH]c1ccc(N)cc1_0,"[OH]a1aaa([n,N;R0])aa1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1263,9,Nc1cccs1,[N;R0]a1caas1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1264,9,Sc1ccccc1N,"[s,S;R0;!$(S(=O)(=O)N)]a1a([n,N;R0])aaaa1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1265,9,C(=S)S,[#6]C(=S)S,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1266,9,SC1=NCCS1,"SC1=NCC[N,S]1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1267,9,n1ncnc2C(=O)NC(=O)Nc,n1ncnc2c(=O)nc(=O)nc12,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1268,9,c1nsnc1,"c1n[o,s]nc1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1269,9,[SH],[#6;!$(C=C);!$(CO);!$(CN)][SH],Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1270,9,CBr,"[C;!$(C=C)][Br,I]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1271,9,C1=CN=NC(=O)C1I,"c1cnnc(=O)c1[Cl,Br,I]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1272,9,NC=S_0,"[n,N][c,C;R1]=S",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1273,9,C1CSCN1,C1CSCN1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1274,9,Nc1nccs1,Nc1nccs1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1275,9,NC=S_1,"[c,C][C;R0](=S)N",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1276,9,S=O,[S;!$(S(=O)=O)]=O,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1277,9,C(=O)S,[#6]C(=O)S,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1278,9,Nc1ccc2ncccc2c1,[N;R0]c1ccc2ncccc2c1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1279,9,CC(=S)N,N=CS,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1280,9,c1ccc2C(=O)CCCc2c1,"c1ccccc1[C;R1](=O)[c,C]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1281,9,[OH]c1ccccc1O,[OH]a1aaaaa1O,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1282,9,NC(=S)S,NC(=S)S,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1283,9,[OH]c1cc(N)ccc1_0,"Oa1aa([n,N;R1])aaa1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1284,9,C=CC(=O)OC,"C=CC(=O)O[c,C]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1285,9,O=C1CCCCO1,"[o,O;R1][c,C]=O",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1286,9,SCC=O,"S[c,C][c,C]=O",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1287,9,CN=NC,[N;R0]=[N;R0;!$([N+])],Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1288,9,C#CBr,"C#C[F,Cl,Br,I]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1289,9,C=CC(=O)C,"C=CC(=O)[c,C]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1290,9,SCS,"[s,S][#6][s,S]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1291,9,Sc1ccc(N)cc1,"[s,S;R0;!$(S(=O)(=O)N)]a1aaa([n,N;R0])aa1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1292,9,Nc1cc2ccccc2cc1,Nc1cc2aaaaa2cc1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1293,9,SCCC=O,"S[c,C][c,C][c,C]=O",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1294,9,SCO,"[s,S][#6]O",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1295,9,NC(=S)N,"[n,N][c,C;R0](=S)[n,N]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1296,9,OC(=N)S,"OC(=[n,N])[s,S]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1297,9,c1sccc1,csc,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1298,9,NC(=O)S,NC(=O)S,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1299,9,O=CN=C,"[O,S]=CN=[c,C]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1300,9,C=C[CH]=O,C=C[CH]=O,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1301,9,S(=O)(=O),[S;!$(S(=O)(=O)N)](=O)=O,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1302,9,C=CC(=O)N,C=CC(=O)N,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1303,9,Oc1cc2ccccc2cc1,Oc1cc2aaaaa2cc1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1304,9,[OH]c1ccc(N)cc1_1,"Oa1aaa([n,N;R1])aa1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1305,9,[OH]c1cc(N)ccc1_1,"[OH]a1aa([n,N;R0])aaa1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1306,9,[NH]c1ccc(N)cc1,"[nH,NH,NH2;R0]a1aaa([n,N;R0])aa1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1307,9,S(=O)(=O)N,S(=O)(=O)N,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1308,9,Oc1ccccc1S,[OH]a1a([S;!$(S(=O)(=O)N)])aaaa1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1309,9,O=C1NC(=O)CC1,"O=[#6]1[n,N][#6](=O)[#6]@[#6]1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1310,9,Nc1cccc2ccccc12,Nc1cccc2aaaaa12,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1311,9,Oc1ccc(S)cc1,[OH]a1aaa([S;!$(S(=O)(=O)N)])aa1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1312,9,C=NC=O,"[c,C]=NC=O",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1313,9,C[N+](=O)[O-],[C;!$(C=C)][N+](=O)[O-],Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1314,9,Oc1cc([NH])ccc1,"[O;!$([OH])]a1aa([nH,NH,NH2;R0])aaa1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1315,9,c1ccccc1N,"[N;!$([N+]);!$(NC=[O,N])]c1[a;R1][a;R1]a[a;R1][a;R1]1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1316,9,c1ccccc1I,"c[Br,I]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1317,9,Oc1ccc(C=O)cc1,[O;R0]aaaa[C;R0]=O,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1318,9,c1ccccc1O,Oc1[a;R1][a;R1]a[a;R1][a;R1]1,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1319,9,N[CH]=O,N[CH]=O,Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1320,9,[CH]=O,"[c,C][CH]=O",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1321,9,Sc1cc(N)ccc1,"[s,S;R0;!$(S(=O)(=O)N)]a1aa([n,N;R0])aaa1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1322,9,c1ccccc1[N+](=O)[O-],c[N+](=O)[O-],Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1323,9,[OH]c1ccccc1N,"[OH]a1a([n,N;R0])aaaa1",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1324,9,C=NN,[C;R0]=[N;R0][N;R0],Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1325,9,CSC,"[c,C;!$(C=O);!$(C=N);!$(C=S)][S;!$(S=O)][c,C;!$(C=O);!$(C=N);!$(C=S)]",Alarm-NMR,9,1,Litterature,Reactive False Positives in Biochemical Screens (Huth et al. https://doi.org/10.1021/ja0455547)
1326,10,Naphthafurans,c1cccc2c1c3c(c5CNCOc25)cco3,AlphaScreen-Hitters,9,1,Litterature,Structural filters for compounds that may be alphascreen frequent hitters
1327,10,Phenoxazines,"[OX1,N]=[#6]1-,:[#6]=,:[#6]2-,:[#16X2,#8X2]-,:[#6]3=,:[#6]-,:[#6](=,:[#6]-,:[#6]=,:[#6]3-,:[#7]=,:[#6]2-,:[#6]=,:[#6]1)",AlphaScreen-Hitters,9,1,Litterature,Structural filters for compounds that may be alphascreen frequent hitters
1328,10,Anthrones,"[#6]2=,:[#6]3-,:[#6]4=,:[#6](-,:[#6]=,:[#6]-,:[#6]=,:[#6]4)-,:[#6](=O)-,:[#6]4=,:[#6]3-,:[#6](=,:[#6]-,:[#6]=,:[#6]4)[#7]-,:[#6]2=O",AlphaScreen-Hitters,9,1,Litterature,Structural filters for compounds that may be alphascreen frequent hitters
1329,10,Imidazotriazoles,"[c,n]1cnn2c([NH])cnc12",AlphaScreen-Hitters,9,1,Litterature,Structural filters for compounds that may be alphascreen frequent hitters
1330,10,Indenones,"[#6R1]1-,:[#6R1](=[OX1])c2ccccc2-,:[#6]([NX3])=,:1",AlphaScreen-Hitters,9,1,Litterature,Structural filters for compounds that may be alphascreen frequent hitters
1331,10,Indolines,[CX4]1c2ccccc2[NX3]([CX4][CX4][CX4][NX3])[CX4]1,AlphaScreen-Hitters,9,1,Litterature,Structural filters for compounds that may be alphascreen frequent hitters
1332,11,Cyanothiopyrans,[NH2]C1=C(C#[NX1])[C!H0](-cc)C(C#[NX1])=C([NH2])S1,GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1333,11,Cyanodithiine,"[#16X2]1-,:[#6X3]([CX2]#[NX1])=,:[#6X3]([CX2]#[NX1])-,:[#16X2]-,:[#6X3]([CX2]#[NX1])=,:[#6X3]1([CX2]#[NX1])",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1334,11,Azafluorenones,"[OX1,SX1]=[#6X3]1c2c([nX2][cX3,nX2,nX3][cX3,nX2,nX3][cX3,nX2,nX3]2)[c,n]2c1[cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])]2",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1335,11,Cyanothioazinones,"[SX1]=[#6X3]1-,:[#7X3H1]-,:[#7X2,#6X3!$([#6X3]=[A])]=,:[#7X2,#6X3!$([#6X3]=[A])]-,:[#7X2,#6X3!$([#6X3]=[A])]=,:[#6X3]1([CX2]#[NX1])",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1336,11,Cyanopyridinones,"[OX1]=[#6X3]1-,:[#6X3]=,:[#6X3]-,:[#6X3]([CX2]#[NX1])=,:[#6X3]2-,:[#7X3]([CX4][CX4]([OX2H1])[CX4][NX3H1]c5ccccc5)-,:[#6]3ccccc3-,:[#7X3]12",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1337,11,Thienopyridinones,[SX2]1C(=C(C4=C1[NX3!H0]C(C(=[C!H0]4)C(=[OX1])[OX2H1])=[OX1])[NX3H2])C(=[OX1])[NX3!H0],GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1338,11,Pyranopyridinones,"[OX2]1[CX3]([NX3H2])=[CX3]([CX2]#[NX1])[CX4][#6X3]2[#6X3](=[OX1])-,:[#7X3H1]-,:[#6X3]=,:[#6X3]-,:[#6X3]12",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1339,11,Benzoxathiolones,"[$([#8]1-,:[#6](-,:[#16]c4cc(ccc14)[#7,#8])=[OX1,SX1]),$([#8]1-,:[#6](-,:[#16]c4ccc(cc14)[#7,#8])=[OX1,SX1])]",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1340,11,Indoloquinones,"[#6X3]1-,:[#6X3]=,:[#6X3]-,:[#6X3]=,:[#6X3]2-,:[#6X3]1-,:[#6X3](=[OX1])-,:[#6X3]3-,:[nX3]4-,:[#6X3](-,:[#6X3]=,:[#6X3]-,:[#6X3]=,:[#6X3]4)=,:[#6X3]-,:[#6X3]3-,:[#6X3]2=[OX1]",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1341,11,Catechols,[OX1]=[CX3]1[CX4][CX4][CX4][CX3]2=[CX3]1[CX4](c5ccc([OX2H1])c([OX2H1])c5)[NX3]c3ccc4[nX2]cccc4c23,GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1342,11,Pyrazolones,"[#7X2]1=,:[#6X3]-,:[#6X3](-,:[#6X3](-,:[#7X3]1)=[SX1,OX1])=,:[#6X3H1](-,:[#7X3H1])",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1343,11,Sulfonylamide_A,"[$([cX3!$([#6X3]=[A])]3[cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3]3[SX4](=[OX1])(=[OX1])[NX3H1][cX3]1[cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])]2s[cX3!$([#6X3]=[A])]n[cX3!$([#6X3]=[A])]2[cX3!$([#6X3]=[A])]1),$([NX3]([cX3]1[cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])]1)[SX4](=[OX1])(=[OX1])[cX3]2c3n[o,s]n[cX3!$([#6X3]=[A])]3[cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])]2)]",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1344,11,Sulfonylamide_B,"[NX3]1([CH3,$(c5[cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])]c5)])[CX4][CX4][NX3]([SX4](=[OX1])(=[OX1])[$(c2[cX3R1;!$([#6X3]=[OX1])][cX3R1;!$([#6X3]=[OX1])][cX3R1;!$([#6X3]=[OX1])][cX3R1;!$([#6X3]=[OX1])][cX3R1;!$([#6X3]=[OX1])]2),$(c7[cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])]c8nsnc78)])[CX4][CX4]1",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1345,11,Thiopyrylium,c1[#16+]cccc1,GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1346,11,Pyrimidinones_A,"[OX1,SX1]=[#6X3]1[#7X3](-,:[#7X2]=,:[#6X3][NX3H1][#6])-,:[cX3!$([#6X3]=[A])]=,:[#7X2]-,:[cX3!$([#6X3]=[A])]=,:[cX3!$([#6X3]=[A])]1",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1347,11,Pyrimidinones_B,"[OX1]=[#6X3]1-,:[#6X3]2scc-,:[#6X3]2-,:[#7X3]3-,:[#6X3](=,:[#7X2]-,:[#7X2]=,:[#6X3]3[CX4])-,:[#7X3]1[CX4H3]",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1348,11,Pyrimidinones_C,"[OX1,SX1]=[#6X3]1[#7X3]-,:[#6X3!$([#6X3]=[A])](-[NX3])=,:[#7X2]-,:[#6X3]2([nX2][#6X3!$([#6X3]=[A])][#6X3!$([#6X3]=[A])][#6X3!$([#6X3]=[A])]c12)",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1349,11,Pyrimidinodiones,"[#6X3]1(=[OX1,SX1])-,:[#7X3H1]-,:[#6X3](=[OX1,SX1])-,:[#7X3,#7X2]~[#6X3]([#7X2,#7X3;R1])-,:[#6X3]1[sX2r5R1,nX2r5R1,$([nx2r6R1]([cX3])[cX3])]",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1350,11,Thienopyrimidinone_A,"[OX1,SX1]=[#6X3]1-,:[#7X3H1]-,:[#6X4]-,:[#7X3H1]-,:[#6]2-,:[#16X2,#8X2]-,:[#6]3[CX4][NX3,CX4][CX4][CX4]-,:[#6]3-,:[#6]12",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1351,11,Thienopyrimidinone_B,"[OX1,SX1]=[#6X3]1-,:[#6X3]([#6X3]=[OX1])=,:[#6X3]-,:[#7X2]=,:[#6X3]2-,:[#16X2,#8X2,#7]-,:[#6]3[cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])]3-,:[#7X3,#6]12",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1352,11,Piperazinediones,"[#7X3]1-,:[#6X3](=[OX1,SX1])-,:[#6X3](=[OX1,SX1])-,:[NX3]-,:[#6X3]2[cX3!$([#6X3]=[A])][cX3]([NX3H1][CX3]=[OX1])[cX3!$([#6X3]=[A])][cX3!$([#6X3]=[A])][cX3]12",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1353,11,4-Heteryl-thiazoles,"s1[c,nX2][c,nX2](-c(c)[nX2,nX3,sX2])[nX2]c1",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1354,11,Oxadiazoles,o1nc([CX4])nc1[CX4H2][SX4](=[OX1])(=[OX1])[CX4H2][CX3](=[OX1])[NX3!H0],GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1355,11,Cycloheptenones,"[#6]1-,:[#6]=,:[#6]-,:[#6X3](=[OX1])-,:[#6]([OX2H1])=,:[#6]-,:[#6]=,:1",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1356,11,Thiophenes,[sX2]1[cX3]([NX3H1][CX3](=[OX1])-c)[cX3]([CX3](=[OX1])[OX2][CX4H3])[cX3][cX3]1,GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1357,11,Thiazoles,[nX2]1[cX3](-[cX3])[sX2][cX3][cX3]1[CX3](=[OX1])[NX3H2],GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1358,11,Cyanothioethers,"[NX1]#[CX2][CX4H2][SX2]c1n[c,n][c,n][c,n]n1",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1359,11,Aminopyrimidines_A,c1[nX2]c[nX2][nX3]1[CX4][CX4][NX3]([CX4])-c2cc[nX2]c(-c3cc[nX2]cc3)[nX2]2,GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1360,11,Fused azacycles_A,"[nX2R1][c,n;R2]1[c,n;R2]([c,n;R1])[c,n][c,n][c,n;R2]([c,n;R1])[nR2]1[nX2R1]",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1361,11,Fused azacycles_B,"[NX1]#[CX2]c1[c!$([#6]=[OX1])]n[n,c!$([#6]=[OX1])]2[c,n][c!$([#6]=[OX1])][c!$([#6]=[OX1])]nc12",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1362,11,Aminopyrimidines_B,[NX3H2]c1ncnc2ncccc21,GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1363,11,Ethylenediamines,[NX3H1]1[CX4][CX4][CX4][CX4]([NX3H1][CX4][CX4]A-c)[CX4]1,GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1364,11,Arylethanolamines,"[$([NX3]([CX4,H])([CX4,H])[CX4]),$([OX2]([H,CX4])[CX4])][CX4!H0][CX4H2][NX3H1]c[nX2r6R1][nX2,nX3][nX2,cX3;R1][cX3,nX2][cX3,nX2][sX2,cX3][cX3]",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1365,11,Azaspironones,"[X4;R2]12(-,:;@[#6X3]-,:;@[#6X3]-,:;@[#7X3]-,:;@[#6X3]-,:;@1)-,:;@[#16X2]-,:;@[#6X3]=,:;@[#7X2]-,:;@[#7X3]-,:;@2",GST-Hitters,9,1,Litterature,Structural filters for compounds may prevent GST/GSH interaction during HTS
1366,12,NCCN,"[$(c1[nv3X2][c,n][c,n,s][c,n]1),$(c2[nv3X2][c,n][c,n][c,n][c,n]2)]-[$(c1[nv3X2][c,n][c,n,s][c,n]1),$(c2[nv3X2][c,n][c,n][c,n][c,n]2)]",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1367,12,Picolylamines_A,"[$([NX3][CH2]c1ncnc([NX3])c1),$([NX3][CH2]c1nccc([NX3])n1)]",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1368,12,Picolylamines_B,"[$([NX3]([H,CX4!H0!R])([H,CX4!H0!R])[C!H0!R]c1[nv3X2]n([H,CH3])cc1),$([NX3]([H,CX4!H0!R])([H,CX4!H0!R])[C!H0!R]c1[nv3X2]ccn1[H,CH3])]",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1369,12,Picolylamines_C,"c1cccnc1[CH2!R][NX3!R]([H,CH3])[CH2!R]",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1370,12,Bis-picolylamines,"[nv3X2]c([c,s,n])[CX4][NX3]([H,C])[CX4]c([c,s,n])[nv3X2,nv3X3H1]",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1371,12,Alkylimidazoles_A,"[cR1]1[nv3X2R1][cHR1][cHR1][nR1]1[CH2!R][CH2!R][$([NX3!H0]([CH2!R])[$([SX4](=[OX1])(=[OX1])c),$([CX3](=[OX1])[CH2][O,N]),$([CH2!R])]),$([CH2!R][nr5,$([NX3!H0]([CH2!R])[$([SX4](=[OX1])(=[OX1])c),$([CX3](=[OX1])[CH2][O,N]),$([CH2!R])])]),$([CH2!R][CH2!R][NX3!H0][$([SX4](=[OX1])(=[OX1])c),$([CX3](=[OX1])[CH2][O,N]),$([CH2!R])])]",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1372,12,Alkylimidazoles_B,[nv3X2]1cncc1[CX4][CX4][NH2],HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1373,12,Heterylimidazoles,[nv3X3]1c(-c[nv3X2])c[nv3X2]c1,HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1374,12,Diarylamines,c([nv3X2])(c)[NX3H1!R]c([nv3X2])(c),HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1375,12,Diarylmethanes,"[$(c1[nX2][c,n][c,n][c,n]1),$([cr6][nX2r6])][CX4H2!R][$(c2[nX2][c,n][c,n][c,n]2),$([cr6][nX2r6])]",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1376,12,Aminals,c1ccc[nv3X2]c1[#6](~[#7])~[#7],HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1377,12,Heterylsulfides,"[SX2]-[#6R1]2=,:[#7R1]-,:[#6R1]=,:[#6R1]-,:[#7R2]3-,:[#6R1](=O)-,:[#7R1]-,:[#7R1]=,:[#6R2]23",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1378,12,Heterylamides_A,"[$([cr5][n,s;r5][n,o;r5]),$([cr5]([nr5])[s,o,n;r5])][Nv3X3H1!R][CX3!R](=[OX1])[$([cr5][nv3X2r5]),$(c1ncccc1),$(c1c([OX2][CH3])cccc1)]",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1379,12,Heterylamides_B,"[$(c1nnc[o,n]1),$(c1nccs1)][Nv3X3H!R][C!R](=[OX1])[CX4!H0]([H,CX4])[SX2,n]cc",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1380,12,Pyrimidinetriones,C1=C([OH1])[NX3][CX3](=[OX1])[NX3][CX3]1(=[OX1]),HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1381,12,8-Quinolinols,"[H,C][OX2]c1c([CX4][NX3])ccc2cccnc21",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1382,12,Benzoxozinones,c1cccc2[NX3][CX4][CX3](=[OX1])[OX2]c12,HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1383,12,Perchloroquinone,"[OX1]=[CX3]1C([F,Cl,Br,I])=C([F,Cl,Br,I])[CX3](=[OX1])C([F,Cl,Br,I])=C1[F,Cl,Br,I]",HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1384,12,Alkylimidazole_C,nc[nv3X3Hr5]c[CX4]c[nv3X2],HIS-Hitters,9,1,Litterature,Structural filters for compounds prevents the binding of the protein His-tag moiety to nickel chelate
1385,13,Benzyl Imidazole scaffold,"[c,n]:1:c:[c,n]:[c,n]2:[c,n](:c:1)[c,n,o,s][c,n]([c,n,o,s]2)*-,=*c:3:c:c:c:c:c:3",LuciferaseInhibitor,9,1,Litterature,Structural filters for compounds that may inhibit luciferase.
1386,13,6-Phenyl Napthaline type scaffold,"[c,n]:1:c:[c,n]:[c,n]2:[c,n](:c:1)[c,n,o,s][c,n]([c,n,o,s][c,n,o,s]2)*~*c:3:c:c:c:c:c:3",LuciferaseInhibitor,9,1,Litterature,Structural filters for compounds that may inhibit luciferase.
1387,13,2-(2-(1H-pyrrol-2-yl)ethyl)-1H-benzoimidazole scaffold,"[c,n]:1:c:c2:c(:[c,n]:c:1)[c,n,o,s][c,n]([c,n,o,s]2)*~*c3ccc*3",LuciferaseInhibitor,9,1,Litterature,Structural filters for compounds that may inhibit luciferase.
1388,14,,[NH][NH2],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1389,14,,"[CH3,$([CH2]([NX3])[#6]),$([CH]([NX3])([#6])[#6])][NH,$(N([CX4])([NX3])[#6])][N+](=O)[O-]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1390,14,,"[NH2,$([NH](N=N)[#6]),$(N(N=N)([#6])[#6])]N=N[CX4]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1391,14,,"[$([C-][N+]#N),$(C=N=N)]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1392,14,,[cH]1[cH][cH]c2c(ccc3ccccc23)[cH]1,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1393,14,,"[CH3,$([CH2]([NX3])[#6]),$([CH]([NX3])([#6])[#6])][NH,$(N([CX4])([NX3])[#6])][NX2]=O",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1394,14,,C=C[CH2]c1ccccc1,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1395,14,,"[$([CX4]C(=O)OCc1ccn2CCC(OC([CX4])=O)c12),$([CX4]C(=O)OCC1=CCN2CCC(OC([CX4])=O)C12),$([CX4]C(=O)OC\C1=C\CN([CH3])CCC(OC([CX4])=O)C1=O)]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1396,14,,"[#6][O,S][CH2,$([CH]([O,S])([F,Cl,Br,I])[CX4]),$(C([O,S])([F,Cl,Br,I])([CX4])[CX4])][F,Cl,Br,I]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1397,14,,[$([c][NH2]);r6;!$([c]([a]C)([a]C)[NH2]);!$([c]([c]C(=O)[OH])[NH2]);!$([c]([c]S(=O)(=O)[OH])[NH2]);!$([c]([a][c]S(=O)(=O)[OH])[NH2]);!$([c]([a][a][c]S(=O)(=O)[OH])[NH2])],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1398,14,,[$([c][NH][#6]);r6;!$([c]([a]C)([a]C)[NH][#6]);!$([c]([c]C(=O)[OH])[NH][#6]);!$([c]([c]S(=O)(=O)[OH])[NH][#6]);!$([c]([a][c]S(=O)(=O)[OH])[NH][#6]);!$([c]([a][a][c]S(=O)(=O)[OH])[NH][#6])],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1399,14,,[$([c]N([CH3])[CH3]);r6;!$([c]([a]C)([a]C)N([CH3])[CH3]);!$([c]([c]C(=O)[OH])N([CH3])[CH3]);!$([c]([c]S(=O)(=O)[OH])N([CH3])[CH3]);!$([c]([a][c]S(=O)(=O)[OH])N([CH3])[CH3]);!$([c]([a][a][c]S(=O)(=O)[OH])N([CH3])[CH3])],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1400,14,,[$([c][N+](=O)[O-]);r6;!$([c]([a]C)([a]C)[N+](=O)[O-]);!$([c]([c]C(=O)[OH])[N+](=O)[O-]);!$([c]([c]S(=O)(=O)[OH])[N+](=O)[O-]);!$([c]([a][c]S(=O)(=O)[OH])[N+](=O)[O-]);!$([c]([a][a][c]S(=O)(=O)[OH])[N+](=O)[O-])],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1401,14,,[$([c][NX2]=O);r6;!$([c]([a]C)([a]C)[NX2]=O);!$([c]([c]C(=O)[OH])[NX2]=O);!$([c]([c]S(=O)(=O)[OH])[NX2]=O);!$([c]([a][c]S(=O)(=O)[OH])[NX2]=O);!$([c]([a][a][c]S(=O)(=O)[OH])[NX2]=O)],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1402,14,,[$(c[NH][OH]);r6],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1403,14,,"[$([c]N=[NH,$(N(=N)[#6])]);r6;!$([c]([a]C)([a]C)N=[NH,$(N(=N)[#6])]);!$([c]([c]C(=O)[OH])N=[NH,$(N(=N)[#6])]);!$([c]([c]S(=O)(=O)[OH])N=[NH,$(N(=N)[#6])]);!$([c]([a][c]S(=O)(=O)[OH])N=[NH,$(N(=N)[#6])]);!$([c]([a][a][c]S(=O)(=O)[OH])N=[NH,$(N(=N)[#6])])]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1404,14,,"[$([c][NH]C(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]);r6;!$([c]([a]C)([a]C)[NH]C(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]);!$([c]([c]C(=O)[OH])[NH]C(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]);!$([c]([c]S(=O)(=O)[OH])[NH]C(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]);!$([c]([a][c]S(=O)(=O)[OH])[NH]C(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]);!$([c]([a][a][c]S(=O)(=O)[OH])[NH]C(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])])]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1405,14,,[$([c][NH]OC(=O)[#6]);r6;!$([c]([a]C)([a]C)[NH]OC(=O)[#6]);!$([c]([c]C(=O)[OH])[NH]OC(=O)[#6]);!$([c]([c]S(=O)(=O)[OH])[NH]OC(=O)[#6]);!$([c]([a][c]S(=O)(=O)[OH])[NH]OC(=O)[#6]);!$([c]([a][a][c]S(=O)(=O)[OH])[NH]OC(=O)[#6])],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1406,14,,[$(c[NH2]);r5],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1407,14,,[$(c[NH][#6]);r5],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1408,14,,[$(cN([CH3])[CH3]);r5],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1409,14,,[$(c[N+](=O)[O-]);r5],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1410,14,,[$(c[NX2]=O);r5],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1411,14,,[$(c[NH][OH]);r5],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1412,14,,"[$(cN=[NH,$(N(=N)[#6])]);r5]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1413,14,,"[$(c[NH]C(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]);r5]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1414,14,,[$(c[NH]OC(=O)[#6]);r5],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1415,14,,N(c)(c)[NX2]=O,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1416,14,,[NX3](C)(C)C,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1417,14,,"[$([CH2]),$([CH]C)]=[CH,$(C[CX4])][CH]=O",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1418,14,,"[$([$([CH2]),$([CH]C)]=[CH,$(C[CX4])]C(=O)[#6]);!$([CH]1=CC(=O)C=CC1(=O));!$([CH]1=CC(=O)C(=O)C=C1)]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1419,14,,"[$([CH2]),$([CH]C)]=[CH,$(C[CX4])]C(=O)O[#6]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1420,14,,"[$([CH2]),$([CH]C)]=[CH,$(C[CX4])]C(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1421,14,,"[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]C(=O)N=NC(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1422,14,,"[$(C1(=O)[#6]=,:[#6]C(=O)[CH]=C1),$(C1(=O)C(=O)[#6]=,:[#6][CH]=C1)]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1423,14,,"[$(C1=CC(=O)[#6]=,:[#6]C1(=[CH][CX4])),$(C1(=[CH][CX4])C(=O)[#6]=,:[#6]C=C1)]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1424,14,,"[$(C1(=O)[#6]=,:[#6][$(C=[NH]),$(C=N[CX4])][CH]=C1),$(C1(=O)[$(C=[NH]),$(C=N[CX4])][#6]=,:[#6][CH]=C1),$(C1(=O)[$(C=[NH]),$(C=N[CX4])]C=[CH][#6]=,:[#6]1)]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1425,14,,"[$([CH]1=C[$(C=[NH]),$(C=N[CX4])][#6]=,:[#6][$(C=[NH]),$(C=N[CX4])]1),$([CH]1=C[$(C=[NH]),$(C=N[CX4])][$(C=[NH]),$(C=N[CX4])][#6]=,:[#6]1)]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1426,14,,"[$(c1([OH,$(O[CH3])])c[cH]c([OH,$(O[CH3])])cc1),$(c1([OH,$(O[CH3])])c([OH,$(O[CH3])])cc[cH]c1)]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1427,14,,"[$(c1([OH])ccc([CH3,$([CH2][CX4])])cc1),$(c1([OH])c([CH3,$([CH2][CX4])])cccc1)]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1428,14,,[cH]1ccc(OCO2)c2c1,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1429,14,,"[cH,$(c(c)(c)[CX4])]1[cH][cH][cH,$(c(c)(c)[CX4])][cH][cH,$(c(c)(c)[CX4])]1",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1430,14,,[cH]1c[cH]c2cc3ccccc3cc2[cH]1,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1431,14,,"[cH]1cc([OH,$(O[CH3])])cc2ccnc12",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1432,14,,[CH3]c1c[nH]c2ccccc12,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1433,14,,"[cH]1[cH,$(c(c)(o)C)]o[cH,$(c(c)(o)C)][cH,$(c(c)(c)C)]1",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1434,14,,"[cH]1[cH,$(c(c)(o)C)]s[cH,$(c(c)(o)C)][cH,$(c(c)(c)C)]1",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1435,14,,"[CH,$(C(=O)[#6])](=O)[F,Cl,Br,I]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1436,14,,"[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]C(=O)[F,Cl,Br,I]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1437,14,,"[NH,$(N(=C=O)[#6])]=C=O",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1438,14,,"[NH,$(N(=C=[SX1])[#6])]=C=[SX1]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1439,14,,C1C(=O)[NH]C(=O)S1,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1440,14,,"[NH2,$([NH]([CH]=O)[#6]),$(N([CH]=O)([#6])[#6])][CH](=O)",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1441,14,,"[#6]S(=O)(=O)[NH]C(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1442,14,,c[NH]C(=O)[NH]c,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1443,14,,c1ccccc1[CX4][NH2],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1444,14,,"[CX4][CH]([F,Cl,Br,I])[F,Cl,Br,I]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1445,14,,"[cH,$(c(c)(c)C)]1[cH,$(c(c)(c)C)]s[cH][cH]1",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1446,14,,[cH]1[cH]c(=O)oc2ccccc12,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1447,14,,"[NX3,SX2][CH2,$([CH]([NX3,SX2])([CX4])[CX4])][CH2,$([CH]([CX4])([Cl,Br,I])[CX4])][Cl,Br,I]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1448,14,,"[Cl,Br,I][CH2,$([CH]([Cl,Br,I])([CX4])[CX4])][CH2,$([CH]([Cl,Br,I])([CX4])[CX4])][Cl,Br,I]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1449,14,,"[CH3,$([CH2](O)[#6]),$([CH](O)([#6])[#6])]O[NX2]=O",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1450,14,,"[CH3,$([CH2]([NX3])[CX4]),$([CH]([NX3])([CX4])[CX4])][NX3]([CH3])C(=[O,SX2])[O,SX2][CX4]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1451,14,,"[CH3,$([CH2]([F,Cl,Br,I])[#6]),$([CH]([F,Br,Cl,I])([#6])[#6]);!$([CH2,CH]C=O);!$([CH2,CH][CX4][NX3,SX2]);!$([CH2,CH][CX4][F,Cl,Br,I])][F,Cl,Br,I]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1452,14,,"[#6]S(=O)(=O)O[CH3,$([CH2](O)[#6]),$([CH](O)([#6])[#6])]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1453,14,,"[#6]OS(=O)(=O)O[CH3,$([CH2](O)[#6]),$([CH](O)([#6])[#6])]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1454,14,,"[#6][O,SX2]P(=[O,SX1])([O,SX2][#6])[O,SX2][CH3,$([CH2](O)[#6]),$([CH](O)([#6])[#6])]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1455,14,,"[#6][O,SX2]P(=[O,SX1])([#6])[O,SX2][CH3,$([CH2](O)[#6]),$([CH](O)([#6])[#6])]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1456,14,,"[#6][PX4](=O)O[CH3,$([CH2](O)[#6]),$([CH](O)([#6])[#6])]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1457,14,,C1CC(=O)O1,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1458,14,,"[$(C1OS(=O)(=O)CC1),$(C1OS(=O)(=O)CCC1)]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1459,14,,[CX4][NX3]([#6])[NX2]=O,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1460,14,,C1OC1,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1461,14,,C1[NX3]C1,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1462,14,,C1[SX2]C1,DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1463,14,,"[CH2,$([CH](=[CH])[#6,F,Cl,Br,I])]=[CH][F,Cl,Br,I,$(O(C=C)[a])]",DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1464,14,,[a]C(=O)N(O[#6])OC(=O)[#6],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1465,14,,[#6][NH]C(=S)[NH][#6],DNABinder,9,1,Litterature,Structural filters for compounds that may bind to DNA.
1466,15,"A1, A2, A4-A12, B2, B3, B4, B6",[OH][CX3](=[OX1])c1ncccc1,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1467,15,A3,"[OH][CX3](=[OX1])[#6]1-,:[$([#7X3+]-[OX1-]),$([#7v5X3]=[OX1])]=,:[#6]-,:[#6]=,:[#6]-,:[#6]=,:1",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1468,15,B1,c1cccc2c1ccc([OH])n2,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1469,15,B5,"[#6]1=,:[#6]-,:[#6]=,:[#6]([OH])-,:[#6]2=,:[#6]1-,:[#6]=,:[#6]-,:[#6]=,:[$([#7X3+]-[OX1-]),$([#7v5X3]=[OX1])]2",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1470,15,"B7, B8, B9, B12",c1ccc([OH])c2c1cccn2,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1471,15,B10,c1ccc([SH])c2c1cccn2,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1472,15,B11,c1ccc([CX3](=[OX1])[OH])c2c1cccn2,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1473,15,C2,[NH2]c1nc([NH2])cc([OH])n1,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1474,15,"C3, C7, C8",[SH]c1nc([OH])ccn1,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1475,15,C4,[OH]c1nc([SH])ccn1,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1476,15,C5,[SH]c1nc([CH3])cc([CH3])n1,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1477,15,C5*,[SH]c1nc([CX4])cc([CX4])n1,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1478,15,"C6, C12",[OH]c1nc([OH])cc([CH3])n1,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1479,15,"C6*, C12*",[OH]c1nc([OH])cc([CX4])n1,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1480,15,C9,[NH2]c1ncnc2c1nc[nH]2,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1481,15,C9*,[NH2]c1ncnc2c1nc[nX3]2,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1482,15,"C10, C11","[CH3]c1nc([OH])cc([OH,CH3])n1",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1483,15,"C10*, C11*","[CX4]c1nc([OH])cc([OH,CX4])n1",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1484,15,"D1, D3, D4, D6-D11","O=[#6]1-,:[#6]([OH])=,:[#6]-,:[#8]-,:[#6]=,:[#6]-,:1",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1485,15,"D2, D5","S=[#6]1-,:[#6]([OH])=,:[#6]-,:[#8]-,:[#6]=,:[#6]-,:1",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1486,15,D12,"O=[#6]1-,:[#8]-,:[#6]=,:[#6]-,:[#6]=,:[#6]([OH])-,:1",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1487,15,"E1, E10","O=[#6]1-,:[#7]([OH])-,:[#6]=,:[#6]-,:[#6]=,:[#6]-,:1",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1488,15,E2,"S=[#6]1-,:[#7]([OH])-,:[#6]=,:[#6]-,:[#6]=,:[#6]-,:1",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1489,15,"E3*, E4*, E5*","O=[#6]1-,:[#6]([OH])=,:[#6]([CX4])-,:[#7]([CX4])-,:[#6]=,:[#6]-,:1",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1490,15,"E6, E8","O=[#6]1-,:[#7]([H,CH3])-,:[#6]=,:[#6]-,:[#6]=,:[#6]-,:1([OH])",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1491,15,"E6*, E8*","O=[#6]1-,:[#7X3]-,:[#6]=,:[#6]-,:[#6]=,:[#6]-,:1([OH])",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1492,15,"E7*, E11*, E12*","S=[#6]1-,:[#6]([OH])=,:[#6]([CX4])-,:[#7]([CX4])-,:[#6]=,:[#6]-,:1",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1493,15,E9,"S=[#6]1-,:[#7]([CH3])-,:[#6]=,:[#6]-,:[#6]=,:[#6]-,:1([OH])",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1494,15,E9*,"S=[#6]1-,:[#7]([CX4])-,:[#6]=,:[#6]-,:[#6]=,:[#6]-,:1([OH])",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1495,15,"F1, F3-F12",[OH]c1ccccc1[CX3](=[OX1])[OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1496,15,F2,[OH]c1ccccc1[CX3](=[OX1])[NH2],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1497,15,G1,[CX4][CX3](=[OX1])[NX3H1][OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1498,15,G1*,[CX4][CX3](=[OX1])[NX3][OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1499,15,G2,[nX3H]1cccc1C(=[OX1])[OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1500,15,G2*,[nX3]1cccc1C(=[OX1])[OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1501,15,G3,c1ccnc(c1)C[NX3H]Cc2ccccn2,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1502,15,G3*,c1ccnc(c1)C[NX3]Cc2ccccn2,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1503,15,G4,C1C[NX3H1]CC[NX3H1]CC[NX3H1]1,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1504,15,G4*,C1C[NX3]CC[NX3]CC[NX3]1,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1505,15,G5,"c1ccc2c(c1)-,:[#6](=O)-,:[#6]=,:[#6](-,:[#6]2=O)[OH]",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1506,15,G6,c1cnc(cc1[CX4][OH])c2cc(ccn2)[CX4][OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1507,15,G7,c1cc2c(nc1)c3c(cccn3)cc2,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1508,15,G8,c1ccc(c(c1)[OH])[OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1509,15,"G9,G10","c1ccc(c(c1)[OH,SH])[OX2][CX4]",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1510,15,"G11, G12","[OH][#6]1=,:[#6]-,:[#6]=,:[#6]-,:[#6]=,:[#6]-,:[#6]1=[OX1]",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1511,15,H1,c1ccc2c(c1)ccc(c2[OH])[OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1512,15,H2,c1ccc2cc(c(cc2c1)[OH])[OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1513,15,H3,c1cc(c(c(c1)[NH2])[OH])C(=[OX1])[OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1514,15,H4,c1cc(c(c(c1)[OH])[OH])C(=[OX1])[OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1515,15,H5,c1ccc(c(c1)c2nc3ccccc3o2)[OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1516,15,H6,c1ccc(c(c1)c2nc3ccccc3s2)[OH],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1517,15,H7,[CH3]c1ccc(cc1)[Sv6X4](=[OX1])(=[OX1])[NX3H2],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1518,15,H7*,[CX4]c1ccc(cc1)[Sv6X4](=[OX1])(=[OX1])[NX3H2],Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1519,15,H8 - H12,"C[CX3](=[OX1])[CX4!H0]([H,CX4,Cl])[CX3](=[OX1])C",Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1520,15,H8*- H12*,C[CX3](=[OX1])[CX4][CX3](=[OX1])C,Chelator,9,1,Litterature,Structural filters for compounds that may inhibit metalloproteins (chelator).
1521,16,Diethylstilbestrol,[CH3][C][C]([C]([C][CH3])[c]1[c][c][c]([O])[c][c]1)[c]2[c][c][c]([O])[c][c]2,Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1522,16,Triazolam,[c]1([CH3])[n][n][c]2[C][N]=[C]([c]3[c][c][c][c][c]3Cl)[c]4[c][c](Cl)[c][c][c]4[n]12,Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1523,16,Apomorphine,[CH3][N]1[C][C][c]2[c][c][c][c]-3[c]2[C]1[C][c]4[c][c][c]([O])[c]([O])[c]-34,Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1524,16,Idebenone,[CH3][O][C]1[C]([O][CH3])[C](=O)[C]([C][C][C][C]([CH3])[C][C][C][C]([CH3])[C][O])[C]([CH3])[C]1=O,Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1525,16,Tocopherol,[CH3][C]([CH3])[C][C][C][C]([CH3])[C][C][C][C]([CH3])[C][C][C][C]1([CH3])[C][C][c]2[c](-[CH3])[c]([O])[c](-[CH3])[c](-[CH3])[c]2[O]1,Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1526,16,Benserazide,[N]([#1])([#1])[C]([C][O])[C](=O)[N][N][C][c]1[c][c][c]([O])[c]([O])[c]1[O],Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1527,16,Clofazimine,[CH3][C]([CH3])[N][C]1[C]=[c]2[c]([C]=[C]1[N][c]3[c][c][c](Cl)[c][c]3)[n][c]4[c][c][c][c][c]4[n]2[c]5[c][c][c]([CH3])[c][c]5,Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1528,16,Fenoterol,[CH3][C]([C][c]1[c][c][c]([O])[c][c]1)[N][C][C]([O])[c]2[c][c]([O])[c][c]([O])[c]2,Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1529,16,Calciferol,[CH3][C]([CH3])[C][C][C][C]([CH3])[C]1[C][C][C]2[C]1([CH3])[C][C][C]\[C]2=[C]/[C]=[C]3\[C][C]([O])[C][C][C]3[CH3],Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1530,16,SF85190,[#6][N]([C][C][C]C#C[C]([CH3])([CH3])[CH3])[C][c]1[c][c][c][c]2[c][c][c][c][c]12,Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1531,16,Troglitazone,[CH3]-[c]1[c]([CH3])[c]([CH3])[c]2[O][C]([CH3])([C][O][c]3[c][c][c]([C][C]4[S][C](=O)[N][C]4=O)[c][c]3)[C][C][c]2[c]1-[CH3],Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1532,16,Dextrotiroxina,[c]1[c]([c]([c][c][c]1[O][c]1[c]([c][c]([c][c]1I)[C][C]([N]([#1])([#1]))C(O)=O)I)[O])I,Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1533,16,Methyldopamine,[CH3][C]([#7H2])([C][c]1[c][c][c]([O])[c]([O])[c]1)[C]([O])=[O],Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1534,16,Dopamine,[#7][CH2][CH2][cX3]1[c][c]c([O])c([O])[c]1,Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1535,16,Dextrotiroxina-sodica,[#7H2][C]([C][c]1[c][c](I)[c]([O][c]2[c][c](I)[c]([O])[c](I)[c]2)[c](I)[c]1)[C](O)=[O],Frequent-Hitter,9,1,Litterature,Structural filters for compounds that are frequent hitters.
1536,17,Acyl halides,"[CH,$([C](=[O!R,SX1!R])[#6])](=[O!R,SX1!R])[F,Cl,Br,I]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1537,17,Acetates,"[CH,$([C!R](=[O,SX1])[#6!R])](=[O,SX1])[O!R,SX2!R,NX3!R][$([a;r6]),$([a;r5]),$(C=C),$(C#C)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1538,17,Acyclic anhydrides,"[CH,$([C!R]([O,SX2])(=[O,SX1])[#6!R])](=[O,SX1])[O!R,SX2!R][CH,$([C!R]([O,SX2])(=[O,SX1])[#6!R])]=[O,SX1]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1539,17,Dialkyl carbamoylhalides,"[NH2!R,$([NH!R](C=O)[#6!R]),$(N(C=O)([#6!R])[#6!R])]C(=O)[F,Cl,Br,I]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1540,17,Sulphonyl halides,"[#6][Sv6X4!R](=O)(=O)[F,Cl,Br,I,$(C#N)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1541,17,Phosphonic acid halides,"[#6]O[P!R](=O)(O[#6])[F,Cl,Br,I,$(C#N)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1542,17,Cyclopropenones,"[#6]1([#1,#6])=,:[#6]([#1,#6])-,:[#6]1=O",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1543,17,β-Lactones,C1C(=O)OC1,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1544,17,Thio-lactones,C1C(=O)SC1,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1545,17,β-Lactams,C1C(=O)NC1,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1546,17,Azlactones,"C1=[O,SX2,NX2,CX3]CC(=[O,SX2])[O,SX2,NX3]1",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1547,17,Cyclic anhydrides,"[#6R,#8R,#16X2R][#6R](=[O,SX1])[#8R,#16X2R][#6R]([#6,#8R,#16X2])=[#8,#16X1]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1548,17,Isocyanates,[NX2]=[CX2]=[OX1],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1549,17,Isothiocyanates,[NX2]=[CX2]=[SX1],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1550,17,Carbodiimides,[#6]N=C=N[#6],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1551,17,Dithiocarbonimidic acid esters,[#6]N=C(S[#6])S[#6],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1552,17,Ketenes,"[CH2,$([CH][#6]),$(C([#6])[#6])]=C=O",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1553,17,Polarised alkene-aldehydes,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])][CH]=O",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1554,17,Polarised alkene-ketones,"[$([$([CH2]),$([CH][#6])]=[CH,$(C[#6])]C(=O)[#6]);!$([#6X3]1=,:[#6X3H][CX3](=[OX1])[#6X3]=,:[#6X3][#6X3]1(=[OX1]));!$([CX3]1(=[OX1])[CX3](=[OX1])[#6X3]=,:[#6X3H][#6X3]=,:[#6X3]1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1555,17,Polarised alkene-esters,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])]C(=O)O[#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1556,17,Polarised alkene-amides,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])]C(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1557,17,Polarised alkene-nitros,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1558,17,Polarised alkene-cyanos,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])]C#N",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1559,17,Polarised alkene-alkyl sulphonates,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])]S(=O)(=O)O[#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1560,17,Polarised alkene-alkyl sulfones,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])]S(=O)(=O)[#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1561,17,Polarised alkene-alkyl sulfinyls,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])][SX3](=O)[#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1562,17,Polarised alkene-oximes,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])]C=[NX2][OH]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1563,17,Polarised alkene-pyridines,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])][$(c1ncccc1),$(c1ccncc1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1564,17,Polarised alkene-pyrazines,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])]c1nccnc1",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1565,17,Polarised alkene-pyrimidines,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])][$(c1ncncc1),$(c1ncccn1),$(c1cncnc1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1566,17,Polarised akene-triazines,"[$([CH2]),$([CH][#6])]=[CH,$(C[#6])][$(c1ncncn1),$(c1nncnc1),$(c1nnccn1),$(c1cnncn1),$(c1nnncc1),$(c1cnnnc1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1567,17,Azocarbonamides,"[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]C(=O)N=NC(=O)[NH2,$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1568,17,Allyl alcohols,"[CH2,$([CH](=C)[#6])]=[CH,$(C(=C)([CH2][OH])[#6])][CH2][OH]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1569,17,Sulphone-sulfates,[#6][Sv6X4](=[OX1])(=[OX1])[CX4][CX4][OX2][Sv6X4](=[OX1])(=[OX1])[OH1],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1570,17,Polarised alkyne-aldehydes,"[CH,$(C(#C)[#6])]#C[CH]=O",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1571,17,Polarise alkyne-ketones,"[CH,$(C(#C)[#6])]#CC(=O)[#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1572,17,Polarised alkyne-esters,"[CH,$(C(#C)[#6])]#CC(=O)O[#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1573,17,Polarised alkyne-amides,"[CH,$(C(#C)[#6])]#CC(=O)[$([NH2]),$([NH](C=O)[#6]),$(N(C=O)([#6])[#6])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1574,17,Polarised alkyne-nitros,"[CH,$(C(#C)[#6])]#C[$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1575,17,Polarised alkyne-cyano,"[CH,$(C(#C)[#6])]#CC#N",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1576,17,Polarised alkyne-alkyl sulphonates,"[CH,$(C(#C)[#6])]#CS(=O)(=O)O[#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1577,17,Polarised alkyne-alkyl sulfones,"[CH,$(C(#C)[#6])]#CS(=O)(=O)[#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1578,17,Polarised alkyne-alkyl sulfinyls,"[CH,$(C(#C)[#6])]#C[SX3](=O)[#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1579,17,Polarised alkyne-pyridines,"[CH,$(C(#C)[#6])]#C[$(c1ncccc1),$(c1ccncc1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1580,17,Polarised alkyne-pyrazines,"[CH,$(C(#C)[#6])]#Cc1nccnc1",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1581,17,Polarised alkyne-pyrimidines,"[CH,$(C(#C)[#6])]#C[$(c1ncccn1),$(c1cncnc1),$(c1ncncc1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1582,17,Polarised alkyne-triazines,"[CH,$(C(#C)[#6])]#C[$(c1ncncn1),$(c1nncnc1),$(c1nnccn1),$(c1cnncn1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1583,17,Propargyl alcohols,"[CH,$(C(#C)[#6])]#C[CH2][OH]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1584,17,Benzoquinones,"[$(C1(=O)[#6]=,:[#6]C(=O)[CH]=C1),$(C1(=O)C(=O)[#6]=,:[#6][CH]=C1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1585,17,Quinone-imines,"[$(C1(=O)[#6]=,:[#6][$(C=[NH]),$(C=N[CX4])][CH]=C1),$(C1(=O)[$(C=[NH]),$(C=N[CX4])][#6]=,:[#6][CH]=C1),$(C1(=O)[$(C=[NH]),$(C=N[CX4])]C=[CH][#6]=,:[#6]1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1586,17,Quinone-diimines,"[$([CH]1=C[$(C=[NH]),$(C=N[CX4])][#6]=,:[#6][$(C=[NH]),$(C=N[CX4])]1),$([CH]1=C[$(C=[NH]),$(C=N[CX4])][$(C=[NH]),$(C=N[CX4])][#6]=,:[#6]1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1587,17,Hydroquinones,"[$(c1([OH,$(O[CH3])])c[cH]c([OH,$(O[CH3])])cc1),$(c1([OH,$(O[CH3])])c([OH,$(O[CH3])])cc[cH]c1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1588,17,Aminophenols,"[$(c1([OH])c[cH]c([NH2])cc1),$(c1([OH])c([NH2])cc[cH]c1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1589,17,Benzenediamines,"[$(c1([NH2])c[cH]c([NH2])cc1),$(c1([NH2])c([NH2])cc[cH]c1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1590,17,Quinone-methides,"[$(C1=CC(=O)[#6]=,:[#6]C1(=[CH][CX4])),$(C1(=[CH][CX4])C(=O)[#6]=,:[#6]C=C1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1591,17,Pyranones,"[$([cH]1cc(=[O,NH])cc[o,n]1),$([cH]1cc(=[O,NH])[o,n]cc1),$(c1cc(=[O,NH])[o,n][cH]c1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1592,17,Poly aromatic hydrocarbons,"[c;R1,R2,R3]1[c;R1,R2,R3][c;R1,R2,R3][c;R2,R3]2[c;R2,R3]([c;R1,R2,R3]1)[c;R1,R2,R3][c;R1,R2,R3][c;R1,R2,R3][c;R1,R2,R3]2",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1593,17,Acid imides,"O=C1[NH,$(N(C=O)(C=O)[#6])]C(=O)[CH,$(C(C=O)(=C)[#6])]=[CH]1",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1594,17,Mono-aldehydes,"[CH2,$([CH](=O)[CX4]),$([CH](=O)c1a(*)caaa1),$([CH](=O)c1a(*)aaa1)]=O",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1595,17,Aliphatic amines,[#6][CH2][NX3H2],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1596,17,"Di-substituted α,β-unsaturated alkenes (polarized by an aldehyde moiety)","[$(C(=C)([#6])[#6]);!$(C(=C)([#6])C=[CH2,CH])]=C[CH]=O",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1597,17,Di-substituted allyl alcohols,"C([#6])([#6])=[CH,$(C(=C)([CH2][OH])[#6])][CH2][OH]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1598,17,"1,2-Dicarbonyls","[CH,$(C(=O)(C=O)[CX4]),$(C(=O)(C=O)c1a(*)aaaa1),$(C(=O)(C=O)c1a(*)aaa1)](=O)[CH,$(C(=O)(C=O)[#6]);!$(C(=O)(C=O)C=[CH2,CH]);!$(C(=O)(C=O)C#C)]=O",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1599,17,"1,3-Dicarbonyls","[CH,$(C(=O)([CX4]C=O)[CX4]),$(C(=O)([CX4]C=O)c1a(*)aaaa1),$(C(=O)([CX4]C=O)c1a(*)aaa1)](=O)[CX4][CH,$(C(=O)([CX4]C=O)[#6]);!$(C(=O)([CX4]C=O)C=[CH2,CH]);!$(C(=O)([CX4]C=O)C#C)]=O",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1600,17,Ethylenediamines,"[$([NH2,$([NH]([CH2])[CX4])][CH2][CH2][NH2]),$([NH]1[CH2][CH2][NH][CH2][CH2]1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1601,17,Ethanolamines,"[$([NH2,$([NH]([CH2])[CX4])][CH2][CH2][OH]),$([NH]1[CH2][CH2]O[CH2][CH2]1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1602,17,Piperizines,[NH]1CC[NH1]CC1,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1603,17,Morpholines,O1CC[NH1]CC1,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1604,17,Alkyl halides,"[CH3,$([CH2]([F,Cl,Br,I])[#6]),$([CH]([F,Br,Cl,I])([#6])[#6]);!$([CH2,CH]C=O);!$([CH2,CH][CX4][NX3,SX2]);!$([CH2,CH][CX4][F,Cl,Br,I])][F,Cl,Br,I]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1605,17,Alkyl diazos,"[CH3,$([CH2](N=N)[#6]),$([CH](N=N)([#6])[#6])][NX2]=[NH,$(N(=N)[#6])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1606,17,Alkyl sulfates,"[#6]OS(=O)(=O)O[CH3,$([CH2](O)[#6]),$([CH](O)([#6])[#6])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1607,17,Alkyl sulphonates,"[#6]S(=O)(=O)O[CH3,$([CH2](O)[#6]),$([CH](O)([#6])[#6])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1608,17,Alkyl (thio)phosphates,"[#6][O,SX2]P(=[O,SX1])([O,SX2][#6])[O,SX2][CH3,$([CH2](O)[#6]),$([CH](O)([#6])[#6])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1609,17,Alkyl (thio)phosphonates,"[#6][O,SX2]P(=[O,SX1])([#6])[O,SX2][CH3,$([CH2](O)[#6]),$([CH](O)([#6])[#6])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1610,17,Allyl acetates,"[#6]C(=[O,SX1])[O,SX2][CH2,$([CH]([O,SX2])[#6])][c,CX3,CX2]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1611,17,α-Halocarbonyls,"[$([CH]=[O,SX1]),$(C([#6])=[O,SX1])][CH2,$([CH](C=[O,SX1])[#6])][F,Cl,Br,I]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1612,17,β-Haloethers,"[CX4]O[CH2,$([CH](O)([CX4])[CX4]),$(C(O)([CX4])([CX4])[CX4])][CH2,$([CH]([F,Cl,Br,I])[#6])][F,Cl,Br,I]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1613,17,α-Haloalkenes,"[CH2,$([CH](=C)[#6]),$(C(=C)([#6])[#6])]=[CH,$(C(=C)[#6])][$([CH2](C=C)[F,Cl,Br,I,$(C#N),$(OS(=O)(=O)O[#6]),$(OS(=O)(=O)[#6])]),$([CH](C=C)([#6])[F,Cl,Br,I,$(C#N),$(OS(=O)(=O)O[#6]),$(OS(=O)(=O)[#6])])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1614,17,α-Haloalkynes,"[CH,$(C(#C)[#6])]#C[$([CH2](C#C)[F,Cl,Br,I,$(C#N),$(OS(=O)(=O)O[#6]),$(OS(=O)(=O)[#6])]),$([CH](C#C)([#6])[F,Cl,Br,I,$(C#N),$(OS(=O)(=O)O[#6]),$(OS(=O)(=O)[#6])])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1615,17,α-Halobenzyls,"[c][$([CH2]([c])[F,Cl,Br,I,$(C#N),$(OS(=O)(=O)O[#6]),$(OS(=O)(=O)[#6])]),$([CH]([a])([#6])[F,Cl,Br,I,$(C#N),$(OS(=O)(=O)O[#6]),$(OS(=O)(=O)[#6])])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1616,17,α-Haloethers,"[CX4]O[CH2,$([CH](O)([F,Cl,Br,I])[#6])][F,Cl,Br,I]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1617,17,Epoxides,C1OC1,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1618,17,Aziridines,C1[NX3]C1,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1619,17,Sulfuranes,C1[SX2]C1,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1620,17,Lactones,C1CC(=O)O1,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1621,17,Vinyl benzenes,c1([CX3!R]=[CX3!R])ccccc1,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1622,17,Nitrosoureas,"[NX3]C(=O)[$([NH](C=O)[NX2]=O),$(N(C=O)([#6])[NX2]=O)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1623,17,Nitrosoguanidines,"[NX3]C(=[NH])[$([NH](C=[NH])[NX2]=O),$(N(C=[NH])([#6])[NX2]=O)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1624,17,N-Acytoxy-N-acetylphenyls,"[a][NX3](O[$([CH](O)=O),$(C(=O)(O)[#6])])[$([CH](N)=O),$(C(=O)(N)[#6])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1625,17,N-Acytoxy-N-alkoxyamides,"[#6]O[NX3](O[$([CH](O)=O),$(C(=O)(O)[#6])])[$([CH](N)=O),$(C(=O)(N)[#6])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1626,17,Thiols,"[#6&!$([CX3]=[OX1,SX1,NX2])][SH]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1627,17,Disulfides,[#6][SX2][SX2][#6],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1628,17,Thiosulphonates,[#6][SX2][SX4](=O)(=O)[#6],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1629,17,Sulfoxides of disulfides,[#6][SX2][SX3](=O)[#6],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1630,17,Sulfenyl halides,"[#6][SX2][F,Cl,Br,I]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1631,17,Thiocyanates,[#6][SX2]C#N,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1632,17,Aromatic sulphonic acids,[a][SX4](=O)(=O)[OH],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1633,17,Isothiazol-3-ones,"[cH,$(c(c)([sX2])[#6])]1[cH,$(c(c)(c=O)[#6])]c(=O)[nH,$(n(c=O)([sX2])[#6])][sX2]1",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1634,17,Isothiazolin-3-ones,"[CH2,$([CH](C)([SX2])[#6])]1[CH2,$([CH](C)(C=O)[#6])]C(=O)[NH,$(N(C=O)([SX2])[#6])][SX2]1",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1635,17,N-Chloro-sulphonamides,[#6][SX4](=O)(=O)[NH]Cl,Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1636,17,N-Haloimides,"[CH,$(C(=O)(N)[#6])](=O)[NX3]([F,Cl,Br,I])[CH,$(C(=O)(N)[#6])]=O",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1637,17,Polarized alkenes with a halogen leaving group,"C=[CH][F,Cl,Br,I]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1638,17,Polarized alkenes with an alkyl sulphonate leaving group,C=[CH]OS(=O)(=O)[#6],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1639,17,Polarized alkenes with an alkyl sulfate leaving group,C=[CH]OS(=O)(=O)O[#6],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1640,17,Polarized alkenes with an alkyl (thio)phosphonate leaving group,"C=[CH]OP(=[O,SX])(O[#6])[#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1641,17,Polarized alkenes with an alkyl (thio)phosphate leaving group,"C=[CH]OP(=[O,SX])(O[#6])O[#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1642,17,Mustards,"[NX3,SX2][CH2,$([CH]([NX3,SX2])([CX4])[CX4])][CH2,$([CH]([CX4])([Cl,Br,I])[CX4])][Cl,Br,I]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1643,17,"1,2-Dihaloalkanes","[Cl,Br,I][CH2,$([CH]([Cl,Br,I])([CX4])[CX4])][CH2,$([CH]([Cl,Br,I])([CX4])[CX4])][Cl,Br,I]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1644,17,Activated benzenes (1),"[$(c1([F,Cl,Br,$(OC(F)(F)F),$(C#N)])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1),$(c1([F,Cl,Br,$(OC(F)(F)F),$(C#N)])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cccc1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]))]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1645,17,Activated benzenes (2),"[$(c1(F)c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([CH]=O),$(C(=O)[CH3]),$(C(F)(F)F)])cc1),$(c1(Cl)c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([CH]=O)cc1),$(c1(F)c([$(C#N),$([CH]=O)])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1646,17,Activated benzenes (3),"[$(c1([$(OC(F)(F)F),Br,$(C#N)])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([CH]=O)cc1),$(c1([F,Cl,Br,$(OC(F)(F)F),$(C#N)])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1647,17,Activated tetrafluorobenzenes,"[$(c1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$([CH]=O),$(C#N)])c(F)c(F)c(F)c(F)c1([!F])),$(c1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$([CH]=O),$(C#N)])c(F)c(F)c(F)c([!F])c1F),$(c1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$([CH]=O),$(C#N)])c(F)c(F)c([!F])c(F)c1F)]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1648,17,Activated pentafluorobenzenes,"c1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$([CH]=O),$(C#N),$(C(=O)[CH3])])c(F)c(F)c(F)c(F)c1(F)",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1649,17,Activated pyridines,"[$(c1([F,Cl,Br,$(C#N),$(OC(F)(F)F)])ncc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$(C#N),$([CH]=O),$(C(=O)[CH3])])cc1),$(c1([F,Cl,Br,$(C#N),$(OC(F)(F)F)])ncccc1[$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$(C#N),$([CH]=O),$(C(=O)[CH3])]),$(c1([F,Cl,Br,$(C#N),$(OC(F)(F)F)])ccncc1[$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$(C#N),$([CH]=O),$(C(=O)[CH3])])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1650,17,Formaldehyde releasers (1),"[$(O1COCC(Br)([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])C1),$([OX2H1]CC(Br)([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])C[OX2H1])]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1651,17,Formaldehyde releasers (2),[#7X3]1(C[OH1])C(=[OX1])[#7X3](C[OH1])C([CH3])([CH3])C1(=[OX1]),Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1652,17,Formaldehyde releasers (3),"C1(=[OX1])[NX3H1]C(=[OX1])[NX3H1][CX4]1(C[OH1])[NX3H1][CX3](=[OX1])[NX3!H0][#1,#6]",Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1653,17,Formaldehyde releasers (4),[OH1][CX4][NX3H1][CX4][CX3](=[OX1])[OX2H1],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1654,17,Formaldehyde releasers (5),c1ccccc1[CX4][OX2][CX4][OH1],Electrophilic,1,1,Litterature,Structural filters for compounds that could take part in electrophilic reaction and unselectively bind to proteins
1655,18,Aromatic nitro (general),"[a!R0][$([NX3+](=[OX1])([O-])),$([NX3](=O)=O)]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1656,18,Aromatic amine (general),[a!R0][NX3H2],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1657,18,Three-membered heterocycles (general),"[NX3H1,SX2,OX2]1[CX4][CX4]1",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1658,18,Nitroso (general),[NX2]=[OX1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1659,18,Unsubstituted heteroatom-bonded heteroatom (general),"[$([NX3H2]-[#7]),$([NX3H2]-[#8]),$([OX2H1]-[#7]),$([OX2H1]-[#8])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1660,18,Azo-type (general),[NX2]=[NX2],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1661,18,Aliphatic halide (general),"[CX4][Cl,Br,I]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1662,18,Polycyclic aromatic system (general),"[$([aR3]),$([$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1663,18,Aromatic nitro (specific),"[a!R0][$([NX3+](=[OX1])[O-]),$([NX3](=[OX1])=[OX1]);!$([NX3]aa-[$(C(F)(F)F),$(S(=O)(=O)[OH]),$(S(=O)(=O)[NX3]([#1,#6])[#1,#6]),$(S(=O)(=O)[a!r0]),$([CX4]([CH3])([CH3])[CH3])]);!$([NX3]aaa-[$(C(F)(F)F),$(S(=O)(=O)[OH]),$(S(=O)(=O)[NX3]([#1,#6])[#1,#6]),$(S(=O)(=O)[a!r0])]);!$([NX3]aaaa-[$(C(F)(F)F),$(S(=O)(=O)[OH]),$(S(=O)(=O)[NX3]([#1,#6])[#1,#6]),$(S(=O)(=O)[a!r0])])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1664,18,Aromatic amine (specific),"[a!R0][$([NH2]);!$([NH2]aa[$(C(F)(F)F),$(S(=O)(=O)[NX3]([#6,#1])[#6,#1]),$(S(=O)(=O)[OH]),$(S(=O)(=O)[a!r0]),$(C(=[OX1])[OH1]),$(C(=[OX1])[OX2][#6])]);!$([NH2]aaa[$(C(F)(F)F),$(S(=O)(=O)[NX3]([#6,#1])[#6,#1]),$(S(=O)(=O)[OH]),$(S(=O)(=O)[a!r0]),$(C(=[OX1])[OH]),$(C(=[OX1])[OX2][#6])]);!$([NH2]aaaa[$(C(F)(F)F),$(S(=O)(=O)[NX3]([#6,#1])[#6,#1]),$(S(=O)(=O)[OH]),$(S(=O)(=O)[a!r0]),$(C(=[OX1])[OH]),$(C(=[OX1])[OX2][#6])])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1665,18,Aromatic nitroso (specific),[a!R0][NX2]=[OX1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1666,18,Alkyl nitrite (specific),[OX1]=[NX2][OX2][CX4],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1667,18,Nitrosamine (specific),"[OX1]=[NX2][NX3]([#6,#1])[#6,#1]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1668,18,Epoxide (specific),[CX4]1[OX2][CX4]1,Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1669,18,Aziridine (specific),[CX4]1[NX3H1][CX4]1,Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1670,18,Azide (specific),"[$([NX2]=[NX2+]=[NX1-]),$(N=[NX2+]=N),$([NX2-]-[NX2+]#[NX1])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1671,18,Diazo (specific),"[$([#6]=[NX2+]=N),$([#6]=[NX2]=[NX1]),$([#6]=[NX2+]=[NX1-]),$([#6]-[NX2+]#[NX1]),$([#6-]-[NX2+]#[NX1])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1672,18,Triazene (specific),[NX3!R][NX2!R]=[NX2!R],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1673,18,Aromatic azo (specific),[$([NX2]([a!r0])=[NX2][a!r0]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH])!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH]);!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH])],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1674,18,Unsubstituted heteroatom-bonded heteroatom (specific),"[$([NX3H2][#7]),$([NX3H2][#8]),$([OX2H1][#7]),$([OX2H1][#8]);!$([NH2][#7][$([OX2]-[OX2][#6]),$([NX3]([!#1])[NX3]([!#1]))]);!$([NH2][#8][$([OX2]-[OX2][#6]),$([NX3]([!#1])[NX3]([!#1]))]);!$([OH1][#7][$([OX2]-[OX2][#6]),$([NX3]([!#1])[NX3]([!#1]))]);!$([OH1][#8][$([OX2]-[OX2][#6]),$([NX3]([!#1])[NX3]([!#1]))]);!$([OH1][NX3H1][a!r0])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1675,18,Aromatic hydroxylamine (specific),[a!r0][NX3H1][OH1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1676,18,Aliphatic halide (specific),"[Cl,Br,I][$([CX4]);!$([CX3](=[OX1,SX1,NX2]));!$([CH2][CH2][SX2,NX3])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1677,18,Carboxylic acid halide (specific),"[Cl,Br,I][CX3](=[OX1])[#1,*&!$([OH1])&!$([SH1])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1678,18,Nitrogen and sulphur mustard (specific),"[Cl,Br,I][CH2][CH2][SX2,NX3]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1679,18,Polycyclic aromatic system (specific),"[$([$([aR3]),$([$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))])]);!$([cR1H1]1[cR1H1][cR1][cR1][cR2]2[cR2]1[cR2]3[cR2]([cR1][cR1]2)[cR1][cR1][cR1H1][cR1H1]3);!$([cR1]1[cR1][cR1][cR1H1][cR2]2[cR2]1[cR2]3c([cR1H1][cR1H1]2)[cR1H1][cR1][cR1][cR1]3)] ",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1680,18,Bay-region in polycyclic aromatic hydrocarbons (specific),[cR1H1]1[cR1H1][cR1][cR1][cR2]2[cR2]1[cR2]3[cR2]([cR1][cR1]2)[cR1][cR1][cR1H1][cR1H1]3,Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1681,18,K-region in polycyclic aromatic hydrocarbons (specific),[cR1]1[cR1][cR1][cR1H1][cR2]2[cR2]1[cR2]3c([cR1H1][cR1H1]2)[cR1H1][cR1][cR1][cR1]3,Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1682,18,Sulfonate-bonded carbon atom (additional),[CX4][Sv6X4](=[OX1])(=[OX1])[OX2],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1683,18,"α, β-Unsaturated aldehyde (additional)",[CX3]=[CX3][CX3;H1]=[OX1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1684,18,Aliphatic N-nitro (additional),"[NX3][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1][O-]))]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1685,18,Diazonium (additional),"[$([a!r0][NX2+]#[NX1]),$([a!r0][NX2]#[NX1])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1686,18,β-Propiolactone (additional),[OX2]1[CX4][CX4][CX3]1(=[OX1]),Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1687,18,"α,β-Unsaturated alkoxy (additional)",[CX4][OX2][CX3H1]=[CX3H1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1688,18,1-Aryl-2-monoalkyl hydrazine (additional),[a!r0][NX3H1]-[NX3H1][CX4],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1689,18,Aromatic methylamine (additional),[a!r0][NX3;H1][CH3],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1690,18,Aromatic hydroxylamine ester (additional),[a!r0][NH][OX2][CX3](=[OX1]),Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1691,18,Polycyclic planar system (additional),[*R1]1[*R2]2=[*R1][*R1]=[*R1][*R1]=[*R2]2[*R1][*R2]3=[*R1][*R1]=[*R1][*R1]=[*R2]13,Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1692,18,Acyl halides,"[Br,Cl,F,I][CX3](=[OX1])[#1,*&!$([OH1])&!$([SH1])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1693,18,Alkyl or benzyl ester of sulphonic or phosphonic acid,"[$([Sv6X4;!$([Sv6X4][OH]);!$([Sv6X4][SH]);!$([Sv6X4][O-]);!$([Sv6X4][S-])](=[OX1])(=[OX1])[$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH0](C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH2]c1ccccc1)]),$([Pv5X4;!$([Pv5X4][OH]);!$([Pv5X4][SH]);!$([Pv5X4][O-]);!$([Pv5X4][S-])](=[OX1])([$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH0](C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH2]c1ccccc1)])[$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH0](C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH2]c1ccccc1)])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1694,18,N-Methylol derivatives,[OX2;H1][CH2][NX3],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1695,18,Monohaloalkene,"[CX3]([CX4,#1])([F,Cl,Br,I])=[CX3]([CX4,#1])[!F!Cl!Br!I]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1696,18,S or N mustard,"[F,Cl,Br,I][CH2][CH2][NX3,SX2][CH2][CH2][F,Cl,Br,I]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1697,18,Propiolactones or propiosultones,"[$([OX2]1[CX4][CX4][CX3]1(=[OX1])),$([CX4]1[CX4][CX4][Sv6;X4](=[OX1])(=[OX1])[OX2]1)]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1698,18,Epoxides and aziridines,"[CX4]1[OX2,NX3][CX4]1",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1699,18,Aliphatic halogens,"[CX4;!H0][Br,Cl,I]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1700,18,Alkyl nitrite,[OX1]=[NX2][OX2][CX4],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1701,18,"α, β-Unsaturated carbonyl","[CX3]([!$([OH]);!$([O-])])(=[OX1])[CX3H1]=[CX3]([$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([#1,#7,#8,F,Cl,Br,I,#15,#16,#5]),$([CH]=[CH][#6]);!$([a!r0])])[$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([#1,#7,#8,F,Cl,Br,I,#15,#16,#5]),$([CH]=[CH][#6]);!$([a!R0])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1702,18,Simple aldehyde,"[CX3]([H])(=[OX1])[#1,#6&!$([CX3]=[CX3])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1703,18,Quinones,"[$([#6X3]1=,:[#6X3]-,:[#6X3](=[OX1])-,:[#6X3]=,:[#6X3]-,:[#6X3]1(=[OX1])),$([#6X3]1(=[OX1])-,:[#6X3](=[OX1])-,:[#6X3]=,:[#6X3]-,:[#6X3]=,:[#6X3]1)]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1704,18,Hydrazine,[NX3;!$([NX3](=[OX1])=[OX1]);!$([NX3+](=[OX1])[O-])][NX3;!$([NX3](=[OX1])=[OX1]);!$([NX3+](=[OX1])[O-])],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1705,18,Aliphatic azo and azoxy,"[$([C,#1][NX2]=[NX2][C,#1]),$([CX3]=[NX2+]=N),$([CX3]=[NX2+]=[NX1-]),$([CX3-][NX2+]#[NX1]),$([CX3][NX2]#[NX1]),$(C[NX2]=N(=O)[*]),$(C[NX2]=[N+]([O-])[*])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1706,18,Isocyanate and isothiocyanate groups,"[NX2]=[CX2]=[OX1,Sv2X1]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1707,18,Alkyl carbamate   and  thiocarbamate,"[NX3]([C,#1])([C,#1])[CX3](=[OX1,Sv2X1])[OX2,Sv2X2]C",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1708,18,Polycyclic aromatic hydrocarbons,"[$([cX3R3]),$([cX3;R1,R2,R3]1[cX3;R1,R2,R3][cX3;R1,R2,R3][cX3;R1,R2,R3][cX3;R2,R3]2[cX3;R2,R3]1[cX3;R1,R2,R3][cX3;R2,R3]3[cX3;R2,R3]([cX3;R1,R2,R3]2)[cX3;R1,R2,R3][cX3;R1,R2,R3][cX3;R1,R2,R3][cX3;R1,R2,R3]3)].[!$([n,o,s])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1709,18,Heterocyclic polycyclic aromatic hydrocarbons,"[$([aR3].[n,o,s]),$([$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))].[n,o,s])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1710,18,Alkyl and aryl N-nitroso groups,[#6][NX3][NX2]=[OX1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1711,18,Azide and triazene groups,"[$([NX2!R]=[NX2!R][NX3!R]),$([NX2]=[NX2+]=[NX1-]),$([NX2]=[NX2+]=N)]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1712,18,Aliphatic N-nitro group,"[NX3]([#1,C])([#1,C])[$([NX3+](=[OX1])[O-]),$([NX3](=O)=O)]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1713,18,"α, β-Unsaturated aliphatic alkoxy group",C[CX3;H1]=[CX3;H1][OX2][#6],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1714,18,Aromatic nitroso group,[a!r0][NX2]=[OX1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1715,18,Aromatic ring N-oxide,[O-][N+]1=CC=CC=C1,Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1716,18,Nitro-aromatic,"[a!R0][$([NX3+](=[OX1])[O-]),$([NX3](=[OX1])=[OX1]);!$([NX3]a(a-[!#1])a-[!#1]);!$([NX3]aa-C(=[OX1])[OH]);!$([NX3]aa-[Sv6X4](=[OX1])(=[OX1])[OH]);!$([NX3]aaa-[Sv6X4](=[OX1])(=[OX1])[OH]);!$([NX3]aaaa-[Sv6X4](=[OX1])(=[OX1])[OH])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1717,18,"Primary aromatic amine, hydroxyl amine and its derived esters or amine generating group","[a!R0][$([NH2]),$([NX3][OX2H1]),$([NX3][OX2][CX3H1](=[OX1])),$([NX2]=[CH2]),$([NX2]=C=[OX1]);!$([NX3,NX2]a(a-[!#1])a-[!#1]);!$([NX3,NX2]aa-C(=[OX1])[OH]);!$([NX3,NX2]aa-[Sv6X4](=[OX1])(=[OX1])[OH]);!$([NX3,NX2]aaa-[Sv6X4](=[OX1])(=[OX1])[OH]);!$([NX3,NX2]aaaa-[Sv6X4](=[OX1])(=[OX1])[OH])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1718,18,Aromatic mono- and dialkylamine,"[a!R0][$([NX3;H1][CH3]),$([NX3;H1][CH2][CH3]),$([NX3]([CH3])[CH3]),$([NX3]([CH3])[CH2][CH3]),$([NX3]([CH2][CH3])[CH2][CH3]);!$([NX3]a(a-[!#1])a-[!#1]);!$([NX3]aa-C(=[OX1])[OH]);!$([NX3]aa-[Sv6X4](=[OX1])(=[OX1])[OH]);!$([NX3]aaa-[Sv6X4](=[OX1])(=[OX1])[OH]);!$([NX3]aaaa-[Sv6X4](=[OX1])(=[OX1])[OH])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1719,18,Aromatic N-acyl amine,"[a!R0][$([NX3;H1]),$([NX3][CH3]);!$([NX3]a(a-[!#1])a-[!#1]);!$([NX3]aa-C(=[OX1])[OH]);!$([NX3]aa-[Sv6X4](=[OX1])(=[OX1])[OH]);!$([NX3]aaa-[Sv6X4](=[OX1])(=[OX1])[OH]);!$([NX3]aaaa-[Sv6X4](=[OX1])(=[OX1])[OH])][CX3](=[OX1])([$([#1]),$([CH3])])",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1720,18,Aromatic diazo, [$([NX2]([a!r0])=[NX2][a!R0]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH])!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH]);!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH])],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1721,18,Coumarins and furocoumarins,"[$(c1cccc2c1oc(=O)cc2),$(C1=CC(=O)OC2=CC=CC=C12),$(C1=CC(=O)Oc2ccccc12)]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1722,18,Primary and secondary aromatic amines,"[$([a!R0][NX3;H2]),$([a!r0][NX3;H1][CH3]),$([a!R0][NX3;H1][CH2][CH3])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1723,18,Tertiary aromatic amines,"a[NX3]([$([CH3]),$([CH2][CH3])])[$([CH3]),$([CH2][CH3])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1724,18,Secondary aromatic acetamides and formamides,"[$([a!R0][NX3;H1][CX3;H1](=[OX1])),$([a!r0][NX3;H1][CX3](=[OX1])[CH3])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1725,18,Nitroarenes,"[a!R0][$([NX3+](=[OX1])[O-]),$([NX3](=O)(=O))]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1726,18,Nitrosoarenes,[a!R0][NX2]=[OX1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1727,18,Arylhydroxylamines,"[a!R0][NX3;H1][OX2][#1,#6]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1728,18,N-Nitroso-N-dialkylamines,[NX3]([CX4])([CX4])[NX2]=[OX1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1729,18,N-Nitroso-N-alkylamides,"[CX4,a!r0][CX3](=[OX1])[NX3]([CX4])[NX2]=[OX1]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1730,18,N-Nitroso-N-alkylureas,"[OX1]=[NX2][NX3]([CX4])[CX3](=[OX1])[NX3H1][CX4,a!R0]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1731,18,N-Nitroso-N-alkylcarbamates (aka urethanes),"[OX1]=[NX2][NX3]([CX4])[CX3](=[OX1])[OX2][CX4,a!R0]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1732,18,N-Nitroso-N-alkylnitriles,[OX1]=[NX2][NX3]([CX4])[CX2]#[NX1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1733,18,N-Nitroso-N-hydroxylamines,[OX1]=[NX2][NX3]([OH1])[#6],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1734,18,Hydrazines,"[NX3]([$([#1]),$([CX4]),$([a!r0])])([$([CX4!H0]),$([CX4][OH]),$([CX3]=[OX1])])[NX3]([$([#1]),$([CX4]),$([a!r0])])[$([#1]),$([CX4]),$([a!r0])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1735,18,Azoxy alkane,"[$([$([CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))[*!C])][NX3+](=O)=[NX2][$([CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))[*!C])]),$([$([CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))[*!C])][NX3](=O)=[NX2][$([CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))[*!C])]),$([$([CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))[*!C])][NX3+]([O-])=[NX2][$([CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))[CX4]([*!C])([*!C])([*!C])),$([CX4]([*!C])([*!C])([*!C])[CX4]([*!C])([*!C])[CX4]([*!C])([CX4]([*!C])([*!C])([*!C]))),$([CX4]([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))([CX4]([*!C])([*!C])([*!C]))[*!C])])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1736,18,Aliphatic halides,"[$([CX4]([$([OH]),$(C=O),$([NX3])])([!F!Cl!Br!I!C])([*!$(C)])[CH2][F,Cl,Br,I]),$([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])([*!$(C)])[CX4]([$([OH]),$(C=O),$([NX3])])([*!$(C)])[CH2][F,Cl,Br,I]),$([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])([*!$(C)])[CX4]([!F!Cl!Br!I!C])([*!$(C)])[CX4]([$([OH]),$(C=O),$([NX3])])([*!$(C)])[CH2][F,Cl,Br,I]),$([CX4]([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])[*!$(C)])([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])[*!$(C)])([$([OH]),$(C=O),$([NX3])])[CH2][F,Cl,Br,I]),$([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])([*!$(C)])[CX4]([!F!Cl!Br!I!C])([*!$(C)])[CX4]([!F!Cl!Br!I!C])([*!$(C)])[CX4]([*!$(C)])([$([OH]),$(C=O),$([NX3])])[CH2][F,Cl,Br,I]),$([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])([*!$(C)])[CX4]([*!$(C)])([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])([*!$(C)]))[CX4]([*!$(C)])([$([OH]),$(C=O),$([NX3])])[CH2][F,Cl,Br,I]),$([CX4]([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])[*!$(C)])([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])[*!$(C)])([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])[*!$(C)])[CH2][F,Cl,Br,I]),$([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])([*!$(C)])[CX4]([!F!Cl!Br!I!C])([*!$(C)])[CX4]([CX4]([!F!Cl!Br!I!C])([!F!Cl!Br!I!C])([*!$(C)]))([$([OH]),$(C=O),$([NX3])])[CH2][F,Cl,Br,I])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1737,18,Benzylic halides,"[a!r0][CH2][Cl,Br,I]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1738,18,Oxiranes and aziridines,"[CX4]1[OX2,NX3][CX4]1",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1739,18,Propiolactones,[OX2]1[CX4][CX4][CX3]1(=[OX1]),Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1740,18,Alkyl esters of sulfonic and sulphuric acids,"[$([CX4,a!r0][Sv6X4](=[OX1])(=[OX1])[OX2][$([CH3]),$([CH2][CH3])]),$([CX4,a!r0][OX2][Sv6X4](=[OX1])(=[OX1])[OX2][$([CH3]),$([CH2][CH3])])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1741,18,Alkyl esters of phosphonic and phosphoric acids,"[$([CX4,a!r0][Pv5X4](=[OX1])([OX2][$([CH3]),$([CH2][CH3])])[OX2][$([CH3]),$([CH2][CH3])]),$([CX4,#1][OX2][Pv5X4](=[OX1])([OX2][CX4,#1])[OX2][$([CH3]),$([CH2][CH3])])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1742,18,Mixed alkyl esters of thiophosphoric acid,"[CX4][OX2][Pv5X4](=[SX1])([OX2][CX4,#1])[OX2][$([CH3]),$([CH2][CH3])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1743,18,Haloethylamines,"[NX3]([#1,#6])([#1,#6])[CH2][CH2][Cl,Br,I,F]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1744,18,Haloalkylethers,"[$([#6][OX2][CH2][CH2][Cl,Br,I]),$([#6][OX2][CH2][Cl,Br,I])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1745,18,α-Halocarbonyl or a-halohydroxy,"[$([CX3](=[OX1])[CH2][Cl,Br,I]),$([CX4!H0]([OH1])[CH2][Cl,Br,I])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1746,18,Haloamines,"[#6][NX3]([#6])[Cl,Br,I,F]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1747,18,"α, β-Unsaturated carbonyls","[CX3]=[CX3][CX3](=[OX1])[$([#1][CX3]=[OX1]),$([#6]([CX3]=[OX1])),$([OX2]([CX3]=[OX1])[#6]),$([NX3]([CX3]=[OX1])([#1,#6])[#1,#6])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1748,18,Allylic halides and alkoxides,"[CX3]=[CX3][CH2][$([Cl,Br,I]),$([OX2])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1749,18,Halogenated methanes,"[CX4]([H,F,Cl,Br,I])([H,F,Cl,Br,I])([H,F,Cl,Br,I])[F,Cl,Br,I]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1750,18,Vinyl halides,"[CX3]=[CX3H1][Cl,Br,I]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1751,18,Polycyclic aromatic hydrocarbons,"[c;R1,R2,R3]1[c;R1,R2,R3][c;R1,R2,R3][c;R2,R3]2[c;R2,R3]([c;R1,R2,R3]1)[c;R1,R2,R3][c;R1,R2,R3][c;R1,R2,R3][c;R1,R2,R3]2",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1752,18,Isocyanate,[NX2]=[CX2]=[OX1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1753,18,Isothiocyanate,[NX2]=[CX2]=[SX1],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1754,18,Azoarenes,[$([NX2]([a!r0])=[NX2][a!r0]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH])!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH]);!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH])],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1755,18,Alkyl esters of phosphonic or sulphonic acids,"[$([CX4,a][Sv6X4](=[OX1])(=[OX1])[OX2][CX4]),$([CX4,a][Pv5X4](=[OX1])([OX2][#1,CX4])[OX2][CX4])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1756,18,Aromatic nitro groups,"[a!r0][$([NX3+](=[OX1])[O-]),$([NX3](=[OX1])=[OX1]);!$([NX3]a(a-[!#1])a-[!#1]);!$([NX3]aa-C(=[OX1])[OH])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1757,18,Aromatic azo groups,[$([NX2]([a!r0])=[NX2][a!r0]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH])!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH]);!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaaS(=O)(=O)[OH]);!$([NX2](aaaaS(=O)(=O)[OH])=[NX2]aaaaS(=O)(=O)[OH])],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1758,18,Aromatic rings N-oxides,[O-][N+]1=CC=CC=C1,Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1759,18,Aromatic mono- and dialkylamino groups,"[a!r0][$([NX3H1][CH3]),$([NX3H1][CH2][CH3]),$([NX3]([CH3])[CH3]),$([NX3]([CH3])[CH2][CH3]),$([NX3]([CH2][CH3])[CH2][CH3]);!$([NX3]a(a-[!#1])a-[!#1]);!$([NX3]aa-C(=[OX1])[OH])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1760,18,Alkyl hydrazines,"[NX3]([CX4])([#1,CX4])[NX3]([#1,CX4])[#1,CX4]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1761,18,Alkyl aldehydes,"[$([CX3]([H])(=[OX1])[#1,CX4])&!$([CX3]([H])(=[OX1])[CX3]=[CX3])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1762,18,N-Methylol derivatives,[OH1][CH2][NX3],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1763,18,Monohaloalkenes,"[CX3]([CX4,#1])(Cl)=[CX3]([!F!Cl!Br!I])[CX4,#1]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1764,18,"β-Haloethyl N, S - mustards","[F,Cl,Br,I][CH2][CH2][NX3,SX2][CH2][CH2][F,Cl,Br,I]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1765,18,N-Chloroamines,[#6][NX3]([#6])Cl,Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1766,18,Propiolactones and propiosultones,"[$([OX2]1[CX4][CX4][CX3]1(=[OX1])),$([CX4]1[CX4][CX4][Sv6;X4](=[OX1])(=[OX1])[OX2]1)]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1767,18,Aromatic and aliphatic aziridinyl derivatives,[CX4]1[NX3][CX4]1,Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1768,18,Aromatic and aliphatic substituted primary alkyl halides,"[F,Cl,Br,I][CH2][CX4,a]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1769,18,Derivatives of urethane (carbamates),[NX3][CX3](=[OX1])[OX2],Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1770,18,Aromatic amines,"[a!r0][$([NH2]),$([NX3H1][#6]),$([NX3]([#6])[#6]),$([NX3]([#6,#1])[OX2H1]),$([NX3]([#6,#1])[OX2][CX3]=[OX1]);!$([NX3]a(a-[!#1])a-[!#1]);!$([NX3]aa-C(=[OX1])[OH])]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1771,18,Aliphatic and aromatic epoxides,"[$([CX4]1[OX2][CX4]1),$([#6]1=[#6][#8]1)]",Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1772,19,phosphorodithionate,[$([SX2H0]P(=S)([OH0])[OH0])]P(=S)([OH0])[OH0],LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1773,19,"O,O-diethylphosphorodithionate",CCOP(=S)(OCC)SC([*:1]),LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1774,19,phosphoryl,[PX4H0](=O)([OH0])([OH0])[OH0],LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1775,19,"O,O-dimethylphosphoryl",COP(=O)(O([*:1]))OC,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1776,19,phosphorothionate,[$([OH0]P(=S)([OH0])[OH0])]P(=S)([OH0])[OH0],LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1777,19,diethylphosphorothionate,CCOP(=S)(O([*:1]))OCC,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1778,19,O-phenyl phenylphosphonothioate,S=P(O([*:1]))(Oc1ccc([*:1])cc1)c1ccccc1,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1779,19,O-phenyl phosphonothioate,S=P(O([*:1]))(O([*:1]))Oc1ccc([*:1])cc1,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1780,19,carbamate,[$(N([!H])C(=O)[OH0])]C(=O)[OH0],LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1781,19,"2,2-dimethyl-2,3-dihydro-1-benzofuran-7-yl N-(aminosulfanyl)-N-methylcarbamate",CN(SN([*:1])([*:1]))C(=O)Oc1cccc2CC(C)(C)Oc12,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1782,19,methyl(propoxysulfanyl) carbamate,CN(SOCCC([*:1]))C(=O)O([*:1]),LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1783,19,phenyl carbamate,O=C(N([*:1]))Oc1ccccc([*:1])1,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1784,19,O-(methylaminocarbonyl)oxime,[CX4]NC(=O)ON=C,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1785,19,dimethylcarbamate,CN(C)C(=O)O([*:1]),LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1786,19,barbiturates,*C1(*)[#6](=O)-[#7]-[#6](=O)-[#7]-[#6]1=O,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1787,19,4-Hydroxycoumarin,[OH1]C1=CC(=O)Oc2[cH][cH][cH][cH]c12,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1788,19,Phenothiazine,*-[#7]-1-c2ccccc2-[#16]-c2ccccc-12,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1789,19,1-carboximidoylpiperazine,[NR1X3]1[CX4R1][CX4R1][NX3R1]([CX3]=[NX2])[CX4R1][CX4R1]1,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1790,19,phenylpiperazine,[NR1X3]1[CX4R1][CX4R1][NX3R1](c2ccccc2)[CX4R1][CX4R1]1,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1791,19,"2,4-dichloro-benzene-1,3-dicarbonitrile",N#Cc1c([*:1])c([*:1])c(Cl)c(C#N)c1Cl,LD50-Oral,1,1,Litterature,Structural filters for compounds that may cause acute toxicity during oral administration
1792,20,Thiocarbonyl,"[$([NX3][CX3](=[Sv2X1])[NX3]),$([CX3;!$(C[OH]);!$(C[SH]);!$(C[O-]);!$(C[S-]);!$(CO[#6])](=[Sv2X1])[NX3])]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1793,20,Halogenated benzene,"c1ccccc1[$([Br,Cl,F,I]);!$([Br,Cl,F,I]aa[Br,Cl,F,I]);!$([Br,Cl,F,I]aaa[Br,Cl,F,I]);!$([Br,Cl,F,I]aa([OH])a([OH])a[OH]);!$([Br,Cl,F,I]aaa([OH])a([OH])a[OH]);!$([Br,Cl,F,I]aa([OH])a([OH])aa[OH])]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1794,20,Halogenated PAH,"[Br,Cl,F,I][$([cR1]1[cR1][cR1][cR1][cR1][cR1]1-[cR1]2[cR1][cR1][cR1][cR1][cR1]2),$([cR1]1[cR1][cR1][cR1][cR2]2[cR2]1[cR1][cR1][cR1][cR1]2)]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1795,20,Halogenated dibenzodioxins,"[OR1]1[CR2]2=[CR1][CR1]=[CR1][CR1]=[CR2]2[OR1][CR2]3=[CR1][CR1]([F,Cl,Br,I])=[CR1][CR1]=[CR2]13",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1796,20,Acyl halides,"[Br,Cl,F,I][CX3](=[OX1])[#1,*&!$([OH1])&!$([SH1])]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1797,20,Alkyl (C<5) or benzylester of sulphonic or phosphonic acid,"[$([Sv6X4;!$([Sv6X4][OH]);!$([Sv6X4][SH]);!$([Sv6X4][O-]);!$([Sv6X4][S-])](=[OX1])(=[OX1])[$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH0](C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH2]c1ccccc1)]),$([Pv5X4;!$([Pv5X4][OH]);!$([Pv5X4][SH]);!$([Pv5X4][O-]);!$([Pv5X4][S-])](=[OX1])([$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH0](C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH2]c1ccccc1)])[$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH0](C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2]C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])(C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I])C([#1,F,Cl,Br,I])([#1,F,Cl,Br,I])[#1,F,Cl,Br,I]),$([OX2][CH2]c1ccccc1)])]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1798,20,N-methylol derivatives,[OX2;H1][CH2][NX3],Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1799,20,Monohaloalkene,"[CX3]([CX4,#1])([F,Cl,Br,I])=[CX3]([CX4,#1])[!F!Cl!Br!I]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1800,20,S or N mustard,"[F,Cl,Br,I][CH2][CH2][NX3,SX2][CH2][CH2][F,Cl,Br,I]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1801,20,β-lactones and γ- sultones,"[$([OX2]1[CX4][CX4][CX3]1(=[OX1])),$([CX4]1[CX4][CX4][Sv6;X4](=[OX1])(=[OX1])[OX2]1)]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1802,20,Epoxides and aziridines,"[CX4]1[OX2,NX3][CX4]1",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1803,20,Aliphatic halogens,"[CX4;!H0][Br,Cl,I]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1804,20,Alkyl nitrite,[OX1]=[NX2][OX2][CX4],Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1805,20,"α,β unsaturated carbonyls",[CX3](=[OX1])[CX3H1]=[CX3],Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1806,20,Simple aldehyde,"[CX3]([H])(=[OX1])[#1,#6&!$([CX3]=[CX3])]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1807,20,Quinones,"[$([#6X3]1=,:[#6X3]-,:[#6X3](=[OX1])-,:[#6X3]=,:[#6X3]-,:[#6X3]1(=[OX1])),$([#6X3]1(=[OX1])-,:[#6X3](=[OX1])-,:[#6X3]=,:[#6X3]-,:[#6X3]=,:[#6X3]1)]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1808,20,Hydrazine,[NX3;!$([NX3](=[OX1])=[OX1]);!$([NX3+](=[OX1])[O-])][NX3;!$([NX3](=[OX1])=[OX1]);!$([NX3+](=[OX1])[O-])],Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1809,20,Aliphatic azo and azoxy,"[$([C,#1][NX2]=[NX2][C,#1]),$([CX3]=[NX2+]=N),$([CX3]=[NX2+]=[NX1-]),$([CX3-][NX2+]#[NX1]),$([CX3][NX2]#[NX1]),$(C[NX2]=N(=O)[*]),$(C[NX2]=[N+]([O-])[*])]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1810,20,Isocyanate and isothiocyanate groups,"[NX2]=[CX2]=[OX1,Sv2X1]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1811,20,Alkyl carbamate and thiocarbamate,"[NX3]([C,#1])([C,#1])[CX3](=[OX1,Sv2X1])[OX2,Sv2X2]C",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1812,20,Polycyclic Aromatic Hydrocarbons,"[$([cX3R3]),$([cX3;R1,R2,R3]1[cX3;R1,R2,R3][cX3;R1,R2,R3][cX3;R1,R2,R3][cX3;R2,R3]2[cX3;R2,R3]1[cX3;R1,R2,R3][cX3;R2,R3]3[cX3;R2,R3]([cX3;R1,R2,R3]2)[cX3;R1,R2,R3][cX3;R1,R2,R3][cX3;R1,R2,R3][cX3;R1,R2,R3]3)].[!$([n,o,s])]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1813,20,Heterocyclic Polycyclic Aromatic Hydrocarbons,"[$([aR3].[n,o,s]),$([$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))].[$([aR2]([aR])([aR])([aR]))].[n,o,s])]",Non-Genotoxic-Carcinogenicity,1,1,Litterature,"Structural filters for compounds that may cause carcinogenicity or/and mutagenicity through non-genotoxic mechanisms (Benigni rules, https://publications.jrc.ec.europa.eu/repository/handle/JRC43157)"
1814,21,Haloanhydrides,"[F,Cl,Br,I][CX3](=[OX1])[#1,*&!$([OH1])&!$([SH1])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1815,21,Acylimidazoles,[#6][CX3](=[OX1])n1cncc1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1816,21,Acylbenzotriazoles,[#6][CX3](=[OX1])n1nnc2ccccc12,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1817,21,Anhydrides and mixed anhydrides,[CX3](=[OX1])[OX2][CX3](=[OX1]),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1818,21,Phosphorus halogen derivatives (1),"[Pv5X4](=[OX1])([F,Cl,Br,I])([#6])[#6]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1819,21,Phosphorus halogen derivatives (2),"[Pv5X4](=[OX1])([F,Cl,Br,I])([#8])[#6]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1820,21,Phosphorus halogen derivatives (3),"[Pv5X4](=[OX1])([F,Cl,Br,I])([#8])[#8]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1821,21,Phosphorus halogen derivatives (4),"[Pv5X4](=[OX1])([F,Cl,Br,I])([#7])[#6]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1822,21,Phosphorus halogen derivatives (5),"[Pv5X4]([F,Cl,Br,I])([#6])([#6])=[SX1]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1823,21,Phosphorus halogen derivatives (6),"[Pv5X4]([#8])([#6])([F,Cl,Br,I])(=[SX1])",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1824,21,Phosphorus halogen derivatives (7),"[Pv5X4](=[SX1])([F,Cl,Br,I])([#16])[#6]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1825,21,Phosphorus V derivatives,[Pv5X4]([!#1])([!#1])([!#1])=[NX2],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1826,21,Isocyanates,[NX2]=[CX2]=[OX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1827,21,Isothiocyanates,[NX2]=[CX2]=[SX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1828,21,Carbodiimides,[#6][NX2]=[CX2]=[NX2][#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1829,21,Thiocyanates,[SX2][CX2]#[NX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1830,21,Sulfonylhalides,"[#6][Sv6X4](=[OX1])(=[OX1])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1831,21,Sulfonylanhydrides,[#6][Sv6X4](=[OX1])(=[OX1])[OX2][Sv6X4](=[OX1])(=[OX1])[#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1832,21,Alkylsulfonates,[#6][Sv6X4](=[OX1])(=[OX1])[OX2][CX4],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1833,21,Alkylsulfates,"[#6,#1][OX2,OH1][Sv6X4](=[OX1])(=[OX1])[OX2][CX4]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1834,21,All types of 3-valent phosphorus and similar (1),[Pv3X3]([#8])([#8])[#8],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1835,21,All types of 3-valent phosphorus and similar (2),"[Pv3X3]([#8])([#8])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1836,21,All types of 3-valent phosphorus and similar (3),"[Pv3X3]([#8])([#6])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1837,21,All types of 3-valent phosphorus and similar (4),"[Pv3X3]([#6])([#6])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1838,21,All types of 3-valent phosphorus and similar (5),[Pv3X3]([#6])([#6])([#6]),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1839,21,All types of 3-valent phosphorus and similar (6),"[Pv3X3]([#8])([#7])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1840,21,All types of 3-valent phosphorus and similar (7),"[Pv3X3]([#7])([#7])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1841,21,All types of 3-valent phosphorus and similar (8),"[#16][Pv3X3]([#6])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1842,21,All types of 3-valent phosphorus and similar (9),[Pv3X3]([#7])([#7])[#7],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1843,21,All types of 3-valent phosphorus and similar (10),[PX4+]([#6])([#6])([#6])([#6]),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1844,21,Hydroxamic acid haloanhydrides,"[CX3]([#6])([F,Cl,Br])=[NX2][#8]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1845,21,Halothioanhydrides,"[#6][CX3](=[SX1])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1846,21,Halocarbonates,"[#8][CX3](=[OX1])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1847,21,Halocarbamates,"[#7][CX3](=[OX1])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1848,21,Isocyanides,"[#6][$([NX2+]#[CX1-]),$([NX2]#[CX1])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1849,21,Azides,"[$([NX2]=[NX2+]=[NX1-]),$(N=[NX2+]=N),$([NX2-]-[NX2+]#[NX1])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1850,21,Thione esters,"[#6,#1][CX3](=[SX1])[OX2][#6]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1851,21,Acylsulfides,"[#6,#1][CX3](=[OX1])[SX2][#6]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1852,21,Thiones,[#6][CX3](=[SX1])[#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1853,21,Thioamides,[#6][CX3](=[SX1])[#7],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1854,21,Peroxides,[OX2][OX2],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1855,21,Acyclic disulfides and polysulfides,[SX2!R][SX2!R],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1856,21,Nitroso,[#6][NX2]=[OX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1857,21,Nitrates,"[#6][OX2][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1858,21,N-Nitro,"[#7][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1859,21,N-Nitroso,[#7][NX2]=[OX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1860,21,Azo,[#6][NX2]=[NX2][#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1861,21,Azoxy,"[#6][$([NX2]=[NX3+]([O-])[#6]),$([NX2]=[NX3](=[OX1])[#6])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1862,21,Nitroso dimers,"[$([#6][NX3+]([OX1-])=[NX3+]([OX1-])[#6]),$([#6][NX3](=[OX1])=[NX3](=[OX1])[#6])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1863,21,Haloamines,"[#6][NX3][F,Cl,Br]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1864,21,Sulfenyl halides,"[#6][Sv2X2][F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1865,21,Sulfinyl halides,"[#6][Sv4X3](=[OX1])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1866,21,Diazonium salts,"[$([NX2+]#[NX1]),$([NX2]#N)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1867,21,Cyclic and linear haloamidines,"[CX3](=[#7])([#7])[Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1868,21,Aldehydes,"[#6,#1][CX3]([H])=[OX1]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1869,21,Aldimines and ketimines,[#6][CX3]=[NX2][#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1870,21,Hydrazines,[#6][NX3;!$([NX3](=[OX1])=[OX1]);!$([NX3+](=[OX1])[O-])][NX3;!$([NX3](=[OX1])=[OX1]);!$([NX3+](=[OX1])[O-])],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1871,21,Hydrazones and similar,[CX3]=[NX2][NX3][#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1872,21,Hydroxylamines,[OH1][NX3][#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1873,21,N-Oxides,"[$([OX1-,OH1][#7X4+]([*])([*])([*])),$([OX1]=[#7X4v5]([*])([*])([*])),$([OX1]=[Nv5X3&!$([Nv5X3](=[OX1])=[OX1])](=[*])([*])),$([OX1-,OH1][#7X3+R](~[R])(~[R])),$([OX1]=[#7v5X3R](~[R])(~[R]))]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1874,21,Aminals,N[CX4]N,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1875,21,Ammonium salts,[NX4+]([#6])([#6])([#6])([#6]),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1876,21,Sulfonium salts,[SX3+]([#6])([#6])([#6]),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1877,21,α-Haloketones and similar,"[#6][CX3](=[OX1])[CX4][Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1878,21,β-Haloamines,"[NX3][CX4][CX4][Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1879,21,β-Halosulfides,"[Sv2X2][CX4][CX4][Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1880,21,Acrylates and similar,[CX3](=[OX1])([#8])[CX3]=[CX3],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1881,21,Acrylamides,[CX3](=[OX1])([#7])[CX3]=[CX3],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1882,21,Vinylketones and similar,[CX3](=[OX1])([#6])[CX3]=[CX3],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1883,21,Vinylsulfones and similar,[Sv6X4](=[OX1])(=[OX1])[CX3]=[CX3],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1884,21,Nitrovinyl,"[CX3]=[CX3][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1885,21,Acrylonitriles,[NX1]#CC=C,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1886,21,Vinylphosphonates and similar,[Pv5X4](=[OX1])([#8])([#8])[CX3]=[CX3],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1887,21,Vinylpyridines and similar,"[$(n1c([CX3]=[CX3])cccc1),$(n1cc([CX3]=[CX3])ccc1),$(n1ccc([CX3]=[CX3])cc1)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1888,21,Cyclic maleimide-like Michael acceptors,C1(=[OX1])C=CC(=[OX1])[NX3]1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1889,21,Ketenes,[CX3]=[CX2]=[OX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1890,21,Allenes,C=C=C,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1891,21,Oxiranes,[CX4]1[OX2][CX4]1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1892,21,Thiiranes,[CX4]1[SX2][CX4]1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1893,21,Aziridines,[CX4]1[NX3][CX4]1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1894,21,Oxetanes,[CX4]1[OX2][CX4][CX4]1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1895,21,Thietanes,[CX4]1[SX2][CX4][CX4]1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1896,21,Selen in chain,[Sev2X2],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1897,21,O-Silyl derivatives,[Si]([#8])([#6])([#6])([#6]),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1898,21,N-Silyl derivatives,[Si]([#7])([#6])([#6])([#6]),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1899,21,Nitro-haloarenes,"[$([F,Cl,Br,I]c1c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cccc1),$([F,Cl,Br,I]c1cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])ccc1),$([F,Cl,Br,I]c1ccc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1900,21,Dinitroarenes,"[$(c1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cccc1),$(c1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])ccc1),$(c1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])ccc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1901,21,Benzylhalogenides and similar,"c1ccccc1([CX4][Cl,Br,I])",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1902,21,Halomethyl ethers,"[F,Cl,Br,I][CX4][#8]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1903,21,Halomethyl thioethers,"[F,Cl,Br,I][CX4][#16]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1904,21,Halomethyl amines,"[F,Cl,Br,I][CX4][#7]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1905,21,Iodoso and similar hypervalent compounds,[OX1]=[I!X1][#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1906,21,Linear thioureas,N[CX3](=[SX1])N,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1907,21,Linear dithiocarbamates,N[CX3](=[SX1])S,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1908,21,Trithiocarbonates,[CX3](=[SX1])(S)S,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1909,21,Thioester,[CX3](=[SX1])([#6])S,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1910,21,Bunte salts,[Sv6X4](=[OX1])([#8])([#8])[SX2][#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1911,21,Positively charged N-heterocycles,[#7v4X3R],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1912,21,Haloquinones and similar,"[$([#6]1([F,Cl,Br,I])=,:[#6]-,:[#6](=[OX1])-,:[#6]=,:[#6]-,:[#6]1(=[OX1])),$([#6]1(=[OX1])-,:[#6](=[OX1])-,:[#6]([F,Cl,Br,I])=,:[#6]-,:[#6]=,:[#6]1),$([#6]1(=[OX1])-,:[#6](=[OX1])-,:[#6]=,:[#6]([F,Cl,Br,I])-,:[#6]=,:[#6]1)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1913,21,Organometallic compounds,"[$([Te]~[#6]),$([As]~[#6]),$([Ge]~[#6]),$([Hg]~[#6]),$([Co]~[#6]),$([Fe]~[#6]),$([Mn]~[#6]),$([Cr]~[#6]),$([Ti]~[#6]),$([Sn]~[#6])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1914,21,Three-membered heterocycles,"[#6]1~[#6][#7,#8,#16]1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1915,21,Thioles,[Sv2X2H1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1916,21,Disulphides,SS,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1917,21,Peroxides,OO,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1918,21,Aldehydes,[CX3!H0]=[OX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1919,21,Chlor(brom)anhydrides,"[CX3](=[OX1])[Cl,Br]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1920,21,Sulphonic acids/esters,S(=O)(=O)O,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1921,21,Trihalogensubstituted ketones,"[CX3](=[OX1])[CX4]([F,Cl,Br,I])([F,Cl,Br,I])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1922,21,Monohalogen substituted ketones,"[CX3](=[OX1])C[Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1923,21,Alkylhalides,"[CX4][Br,Cl,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1924,21,Sulphonhalogenanhydrides,"S(=[OX1])(=[OX1])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1925,21,Sulphonic acid,[Sv6X4](=[OX1])(=[OX1])[OH1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1926,21,Phosphorus,P,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1927,21,Iodine,I,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1928,21,Selen,[Se],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1929,21,Bor,B,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1930,21,Silicium,[Si],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1931,21,"Isocyanates, isothiocyanates","[NX2]=[CX2]=[OX1,SX1]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1932,21,Thione,[CX3]=[SX1!R],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1933,21,β-halogen substituted carbonyls,"[CX3](=[OX1])CC[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1934,21,β-hydroxy substituted carbonyls,[CX3](=[OX1])[C!H0]C[OH1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1935,21,gem-Dihalo propane and cyclopropane,"CC([Cl,Br,I])([Cl,Br,I])C",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1936,21,Activated halides (o-nitro substituted haloaromatics),"[$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]cc[F,Cl,Br]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1937,21,Activated halides (p-nitro substituted haloaromatics),"[$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]cccc[F,Cl,Br]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1938,21,Activated halides (α-halogen substituted N-heterocycles),"nc[F,Cl,Br]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1939,21,Activated halides (γ-halogen substituted N-heterocycles),"nccc[F,Cl,Br]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1940,21,Thiourea,[#7][CX3](=[SX1])[#7],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1941,21,Barbiturates,"N1C(=[OX1,SX1])NC(=[OX1,SX1])C(=C)C1(=[OX1,SX1])",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1942,21,Alkyl chains,[CX4H2!R][CH2][CH2][CX4H2!R][CH2],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1943,21,"Non-cyclic 1,2-dicarbonyls compounds",C[C!R](=[OX1])[C!R](=[OX1])C,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1944,21,Crown ethers,[!#1!#6]C~C[!#1!#6]C~C[!#1!#6]C~C[!#1!#6]C~C[!#1!#6]C~C[!#1!#6]C~C,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1945,21,Coumarins (1),"c1cccc2c1oc(=O)c([$(C=[OX1]),$(C=[SX1]),$(S=[OX1]),$(C#[NX1]),F,Cl,Br,I,$([CX4]([F,Cl,Br,I])([F,Cl,Br,I])([F,Cl,Br,I]));!$([CX3](=[OX1])[OH1])])[c!H0]2",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1946,21,Coumarins (2),"[cH1]1[cH1]c2c3[cH1][cH1]c(cc3oc(=O)c2[cH1]c1[OX2][$([CH2]),$([CH3])])[OX2][C!H0]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1947,21,Coumarins (3),c1cccc2c1oc(=[OX1])[c!H0]c2,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1948,21,Coumarins (4),c1cccc2c1nc(=[OX1])[c!H0]c2,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1949,21,Coumarins (5),c1cccc2c1nc(=[NX2])[c!H0]c2,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1950,21,Coumarins (6),"c1([F,Cl,Br,I])cc([F,Cl,Br,I])cc2c1oc(=[NX2H1])c([CX3](=[OX1])[NH2])[c!H0]2",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1951,21,Coumarins (7),c1cccc2c1oc(=[NX2])cc2,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1952,21,Maleimides,C1(=[OX1])NC(=[OX1])[CX3H1]=[CX3]1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1953,21,"Michael acceptors (α,β-unsaturated carbonyls)",[CX3!H0!R]=[CX3!R][CX3]=[OX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1954,21,Michael acceptors (acrylonitriles),[CX3!H0!R]=[CX3!R][CX2]#[NX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1955,21,"Michael acceptors (α,β-unsaturated ketones)",C[CX3H1]=[CX3H1!R][CX3](=[OX1])C,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1956,21,Michael acceptors (methyl acrylonitrile derivatives),C[CX3H1]=[CX3!R][CX2]#[NX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1957,21,o-Quinones (3),"CC(=[OX1])C(=[OX1])[#6,#7]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1958,21,o-Quinones (5),CC(=[OX1])C(=S)C,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1959,21,p-Quinones (2),"[#6]1=,:[#6]-,:[#6]=,:[#6]2-,:[#6](=,:[#6]1)-,:[#6](=[OX1])-,:[#6]4-,:[#6]3=,:[#6]2-,:[#8]-,:[#7]=,:[#6]3-,:[#6]=,:[#6]-,:[#6]4",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1960,21,p-Quinones (3),"[#6]1-,:[#6]=,:[#6]-,:[#6]=,:[#6]2-,:[#6]1-,:[#6](=[OX1])-,:[#6]4=,:[#6]3-,:[#6]2=,:[#6](-,:[#6](=[OX1])-,:[#7]-,:[#6]3=,:[#6]-,:[#6]=,:[#6]4)O",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1961,21,Hydroquinone,c1c([OH1])c([OH1])ccc1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1962,21,N-N Single bound not in a ring,[N!R][N!R],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1963,21,Ketal,CC([OX2]C)([OX2]C)C,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1964,21,Acetal,[CX4H1](C)([OX2]C)([OX2]),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1965,21,Acyl and sulfinyl cyanide,"[$(C(=[OX1])[CX2]#[NX1]),$(S(=[OX1])[CX2]#[NX1])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1966,21,Amidotetrazole,"[#7]1([CX3]=[OX1])-,:[#6]=,:[#7]-,:[#7]=,:[#7]1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1967,21,Hydrazine and other nucleophilic NH2-groups,"[NX3H2][#7,#8]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1968,21,Hydroxylamines,[NX3]([OH1])[CX4],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1969,21,Nitroso,[NX2]=[OX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1970,21,Activated halo- and sulfonyl-aromatics,"c1([F,Cl,Br,I,$(C(C)=NO),$([CX2]#[NX1]),$([CX3]=[OX1]),$([CX4](F)(F)F),$([SX4](=[OX1])=[OX1]);!$([CX3](=[OX1])[OH1])])na([F,Cl,Br,I,$([SX4](=[OX1])(=[OX1])C)])a([!#7])a([!#7])a1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1971,21,Rhodanines,N1C(=[SX1])[SX2]C(=C)[CX3]1=[OX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1972,21,Acyclic gem-dihalosubstituted carbon atom,"[C!R]([Cl,Br,I])[Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1973,21,Imines,"[N!R]=[C,N]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1974,21,N-Oxides,"[$([#7+R][OX1-!R]),$([#7v5R]=[OX1!R]);!$([#7](~[O])~[O]);!$([#7]=[#7])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1975,21,Michael acceptors (carbonyl containing acrylonitrile derivatives),C[CX3H1]=[CX3!R](C(=[OX1])[!#1]~[!#1])[CX2]#[NX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1976,21,Over halogenated rings,"a1c([F,Cl,Br,I])c([F,Cl,Br,I])ac([F,Cl,Br,I])a1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1977,21,o-Quinones (1),"[CX3]1(=[!#1!#6])[CX3](=[!#1!#6])[#6X3]=,:[#6X3]-,:[#6X3]=,:[#6X3]1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1978,21,o-Quinones (2),CC(=[!#1!#6;!R])C(=[!#1!#6;!R])C,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1979,21,o-Quinones (4),CC(=[!#1!#6;!R])S(=[OX1])(=[OX1]),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1980,21,p-Quinones (1),"[#6X3]1=,:[#6X3][CX3](=[!#1!#6])[#6X3]=,:[#6X3][#6X3]1(=[!#1!#6])",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1981,21,Polycyclic 4 fused rings and more,"[$([$([*R2]([*R])([*R])([*R]))].[$([*R2]([*R])([*R])([*R]))].[$([*R2]([*R])([*R])([*R]))].[$([*R2]([*R])([*R])([*R]))].[$([*R2]([*R])([*R])([*R]))].[$([*R2]([*R])([*R])([*R]))]),$([$([*R3]([*R3])([*R2,R3])([*R2,R3]))].[$([*R3]([*R3])([*R2,R3])([*R2,R3]))]),$([$([*R2,R3]([*R3])([*R])([*R]))].[$([*R2,R3]([*R3])([*R])([*R]))].[$([*R3]([*R2,R3])([*R2,R3])([*R2,R3]))].[$([*R2,R3]([*R3])([*R2,R3])([*R]))].[$([*R2,R3]([*R2,R3])([*R2,R3])([*R]))].[$([*R2,R3]([*R2,R3])([*R])([*R]))]),$([$([*R2,R3]([*R3])([*R])([*R]))].[$([*R3]([*R2,R3])([*R2,R3])([*R2,R3]))].[$([*R2,R3]([*R3])([*R])([*R]))].[$([*R2,R3]([*R3])([*R2,R3])([*R]))].[$([*R2,R3]([*R2,R3])([*R2,R3])([*R]))].[$([*R2,R3]([*R2,R3])([*R])([*R]))])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1982,21,Other undesirable policyclic (adamantane derivatives),C1C4CC9CC1CC(C4)C9,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1983,21,"Other undesirable policyclic (1,3,5-triazaadamantane derivatives)",C1N4CN8CC1CN(C4)C8,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1984,21,"Other undesirable policyclic (2,3-dihydro-1H-phenalene derivatives)",c1ccc2c3c1cccc3CCC2,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1985,21,Other undesirable policyclic (acenaphthene derivatives),c1ccc2c3c1cccc3CC2,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1986,21,Acid anhydrides and analogues,[!#1](=O)O[!#1]=O,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1987,21,Acyl halides and analogues,"[C,S](=[O,S])[F,Br,Cl,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1988,21,Acrylonitriles,N#CC=[C!H0],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1989,21,Cyano carbonyl compounds,N#CC(=O),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1990,21,Aldehydes,[#6][CH]=O,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1991,21,Alkyl halides,"[CX4,C!H0][Br,Cl,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1992,21,Methylendiamines (1),"[!$([C,S]=O)]N([!$([C,S]=O)])[CX4]N([!$([C,S]=O)])[!$([C,S]=O)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1993,21,Methylendiamines (2),"[!$([C,S]=O)][NH][CX4]N([!$([C,S]=O)])[!$([C,S]=O)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1994,21,Methylendiamines (3),"[!$([C,S]=O)][NH][CX4][NH][!$([C,S]=O)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1995,21,N-Acetoxy amines and their thio analogues,"[#7][#8][C,S]=O",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1996,21,α-Halogen substituted N-heterocycles,"[F,Br,Cl,I]-cn",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1997,21,Activated haloaromatics,"[F,Cl,Br,I][$(aa[Nv4,S!v2]),$(aaa[Nv4,S!v2]),$(aaaa[Nv4,S!v2])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1998,21,Compounds containing three bonded nitrogen atoms,[NX1]~[NX2]~[NX2],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
1999,21,Benzyl ammoniums,cC[NX4+],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2000,21,α-Carbonyl ammoniums,C(=O)[#6][NX4+],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2001,21,Cations,"[#6+,#17+,#53+,#15+,#16+]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2002,21,Disulfides,[#16][#16],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2003,21,Enamines,[#6][CX3](!@N)=[CX3][#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2004,21,Three-membered heterocycles,"C1[O,S,N]C1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2005,21,Halogen-bonded heteroatoms,"[!#1&!#6][F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2006,21,Cumulated double bonds,"[C,N]=C=[C,O,N,S]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2007,21,Acetoxy group attached to the aromatic nitrogen,C(=O)Onnn,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2008,21,Singel acyclic N-N bonds,[#7]!@-N,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2009,21,Isocyanides,[NX2+]#[CX1-],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2010,21,Activated double bonds (1),[C!H0]=C(C#N)C(=O),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2011,21,Activated double bonds (2),[!c][C!H0]=CC=O,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2012,21,Activated double bonds (3),"[C!H0]=C[S,N]=O",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2013,21,Singel acyclic N-S bonds,[NR0]-[SR0!v6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2014,21,Acetoxy group attached to the substituted aromatic ring,"C(=O)O[$(aa[Nv4,S!v2]),$(aaa[Nv4,S!v2]),$(aaaa[Nv4,S!v2])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2015,21,"Oxetanes, thietanes","C1[O,S]CC1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2016,21,Trihalomethyl ketones,"CC(=O)C([F,Cl,Br,I])([F,Cl,Br,I])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2017,21,Peroxides,OO,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2018,21,Phosphonates,[#6]P(=O)O[#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2019,21,Phosphorus containing compounds,"NP(=[N,O,S])",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2020,21,p-Quinones,O=C1C=CC(=O)C=C1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2021,21,o-Quinones,O=C1C(=O)C=CC=C1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2022,21,"C, N, O, P and S atoms in unusual valence states","[#6!v4+0,#7!v3+0,#8!v2+0,#15!v3!v5+0,#16!v2!v4!v6+0]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2023,21,Thiocyanates,SC#N,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2024,21,Sulfurous acid esters,[!#1]OS(=O)O,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2025,21,Sulfonic acid esters,[#6]S(=O)(=O)O[#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2026,21,Heteroatom-bonded thiocarbonyls,"C(=S)[O,S,N]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2027,21,Thiocarboxylic acids and their derivatives,[CR0](=O)S,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2028,21,Thiols,[#6][Sv2H],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2029,21,Thiocarbonyls,C(=S)[!#1!H0],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2030,21,"N-Acetoxy-N,N-dicarbonyl compounds",C(=O)N(C(=O))OC=O,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2031,21,Trifluoromethyl sulfinyls,FC(F)(F)S(=O),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2032,21,Non-threevalent nitrogen double-bonded to oxygen,[#6!c][N!v3]=O,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2033,21,Anthracenes,c12ccccc1cc3ccccc3c2,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2034,21,Double acyclic N=N and N=S bonds,"[NR0,SR0]=[NR0]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2035,21,β-Aminonaphtalenes,c1(cc(N)cc2)c2cccc1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2036,21,Dialkyl(aryl) phosphorus containing compounds,[#6]P[#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2037,21,"Iodosos, chlorosos","[Cl,I]=O",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2038,21,Acid grops,"[C,S,P](=O)[OH].[C,S,P](=O)[OH].[C,S,P](=O)[OH].[C,S,P](=O)[OH]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2039,21,Crown ethers,[OR1][CR1][CR1][OR1][CR1][CR1][OR1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2040,21,Phosphocyanates,PC#N,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2041,21,α-Hydroxy nitriles,N#CC[OH],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2042,21,α-Diketones,[CX3R0](=O)[CX3R0](=O),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2043,21,Singel acyclic N-O bonds,[NR0v3]-[OR0],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2044,21,Imines,"[$([#6][CHR0]=[NR0]),$([#6][CR0]([#6])=[NR0])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2045,21,Activated double bonds (4),C=C(C#N)(C#N),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2046,21,N-Oxides,"[$([#7+][O-]),$([#7v5]=O);!$([#7](~[OD1])~[OD1])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2047,21,Nitrites,[!#1]ON=O,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2048,21,Nitroso compounds,[NX2]=O,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2049,21,"Any atoms except organogens, halogens, P, S, K, Na, Mg, Ca",[!#1;!#6;!#7;!#8;!#9;!#11;!#12;!#15;!#16;!#17;!#19;!#20;!#35;!#53],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2050,21,Double P=S and P=C bonds,"P=[S,#6]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2051,21,Pentafluorobenzenes,c1c(F)c(F)c(F)c(F)c1(F),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2052,21,Phenanthrenes,c12ccccc1ccc3ccccc23,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2053,21,p-Aminoanilines,c1([NH2])ccc(!@[Nv3])cc1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2054,21,Phosphorus derivatives,[P!v5],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2055,21,Conjugated olefins,[CR0]=[CR0][CR0]=[CR0][CR0]=[CR0][CR0]=[CR0],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2056,21,Carboxylic acid esters,[CX4]C(=O)O[#6][!#1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2057,21,Ketones,[CX4]C(=O)C,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2058,21,"N,N-Dialkyl aniline derivatives (1)","[CX4][NX3]([CX4])c1cc([$([CX4]),$(O[CX4][CX4])])c([#7])[cH]c1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2059,21,"N,N-Dialkyl aniline derivatives (2)",[CX4][NX3]([CX4])c1c[cH]c([#7])[cH]c1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2060,21,"N,N-Dialkyl aniline derivatives (3)",[CX4][NX3]([CX4])c1ccc(C=C)cc1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2061,21,p-Alkoxy-N-alkyl anilines,[CX4][NH]c1ccc(O[CX4])cc1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2062,21,"p-Alkoxy-N,N-dialkyl anilines",[CX4]N([CX4])c1ccc(O[CX4])cc1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2063,21,"N,N-Dialkyl aniline derivatives (4)","[CX4]N([CX4])c1ccc([CX4][$([OH]),$(C=[C!H0]),$(N[CX4])])cc1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2064,21,"N,N-Dialkyl aniline derivatives (5)","[CX4]N([C!H0])c1[cH][cH]c([$([C!H0!H1]),$([C!H0][C!H0])])[cH][cH]1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2065,21,"N,N-Dialkyl aniline derivatives (6)","[CX4]N([C!H0])c1[cH]c([CX4])c([$([C!H0!H1]),$([C!H0][C!H0])])[cH][cH]1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2066,21,Phosphoric anhydrides,P(=O)OP(=O),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2067,21,Sulfonylanhydrides,S(=O)OS=O,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2068,21,Five-membered heterocycles (1),"C1(=C)C(=O)[#7,#8,#15,#16]N=C1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2069,21,Thioxo-thiazolidinones,C1(=S)NC(=O)C(=[#6])S1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2070,21,Six-membered heterocycles,"[#7,#8,#15,#16]~C1~[#7,#8,#15,#16]~C[#7,#8,#15,#16][CX3](=[#7,#8,#15,#16])[CX3]1(=[C!H0])",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2071,21,Glutarimides,C1CC(=O)NC(=O)C1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2072,21,Aliphatic chain,[CD1][CD2][CD2][CD2][CD2][CX4],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2073,21,o-Substituted phenols (1),[OH]c1c(C=NN)cccc1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2074,21,p-Substituted phenols,[OH]c1ccc(C=NN)cc1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2075,21,"1,2-Diimines, 1,2-diketones and their thio- and phospho-analogues","[#6][#6](=[#7,#8,#15,#16])[#6](=[#7,#8,#15,#16])[#6,Sv6]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2076,21,Indolones,O=C1[#7]c2ccccc2C1=N[#7],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2077,21,NH-Indoles,"[nH]1c([$([CH2]),$([C!H0]N),$([CD3]([CH2])[NH][CH2]),$([CD3]([CH2])[CD2][NH][CH2]),$([#6]=,:[#7,#8,#15,#16])])c([CX4!H0])c2[cH]cccc12",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2078,21,N-Alkyl substituted indoles,"n1([CH2])c([$([CH2]),$([C!H0]N),$([CD3]([CH2])[NH][CH2]),$([CD3]([CH2])[CD2][NH][CH2]),$([#6]=,:[#7,#8,#15,#16])])c([CX4!H0])c2[cH]cccc12",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2079,21,o-Substituted phenols (2),[OH]c1c([CX4][#7])cccc1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2080,21,N-Allophanoylamides and their thio analogues,"NC(=[O,S])NC(=[O,S])NC=[O,S]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2081,21,Tetrahydrofuranyltetrahydropyrans,C1COC(C1)C1CCCCO1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2082,21,Octahydroisoindolones,[C!H0]1NC(=O)C2CCCCC12,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2083,21,N-Phenylpyrrole derivatives,N1(c2[!#1]cccc2)C([CX4])=C[C!H0]=C1[CX4],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2084,21,"Quinones, quinone-(di)imines and their thio- and phospho-analogues","[#7,#8,#15,#16]=[#6]1-,:[#6]=,:[#6]-,:[#6](=[#7,#8,#15,#16])-,:[#6]=,:[#6]1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2085,21,Five-membered heterocycles (2),"[#7]=C1S[CH]=C([$([CH2]),$(c:c)])N1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2086,21,Five-membered heterocycles (3),"[#7]=C1SC([$([CH2]),$(C=O)])=C([$([CH2]),$(c:c)])N1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2087,21,Tert-butyl carbon atom,c[CX4](c)c,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2088,21,Acethylenes,"[CH2,CH3]C#C[CH2,CH3]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2089,21,α-Halocarbonyls,"[CX3](=[OX1])[CX4]([#1,Cl,Br,I])([#1,Cl,Br,I])[Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2090,21,Aldehydes,"[#6,#1][CX3]([H])=[OX1]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2091,21,α-Halonitriles,"[F,Cl,Br,I][CX4][CX2]#[NX1]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2092,21,Anthracenes,"[c,n]1[c,n][c,n]c2[c,n]c3[c,n][c,n][c,n][c,n]c3[c,n]c2c1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2093,21,Azides,"[#6]-[$([NX2]=[NX2+]=[NX1-]),$([NX2]=[NX2+]=N)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2094,21,Azide tautomers,[#6]-[NX2-][NX2+]#[NX1;0],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2095,21,Benzthiozolium like compounds,"[#7,#8,#16]1-,:[#6]=,:[#6]-,:[#7+]2=,:[#6,#7]-,:[#6,#7]=,:[#6,#7]-,:[#6,#7]=,:[#6]21",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2096,21,Catechols,c1([OH1])c([OH1])cccc1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2097,21,Cyanates,"[NX2]=[CX2]=[OX1,SX1]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2098,21,Di-carbonyls,"[#1,#6][CX3](=[OX1])[CX3](=[OX1])[#1,#6]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2099,21,Epoxides,C1OC1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2100,21,Haloalkyl,"[C!H0]([#1,#6,#7,#8,#16])[CX4]([#1,Cl,Br,I])([#1,Cl,Br,I])[Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2101,21,"Haloalkyl group attached to S, N or O atoms","[CX4]([#1,Cl,Br,I])([#1,Cl,Br,I])([Cl,Br,I])[#7,#8,#16]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2102,21,Haloethylenes,"[CX3!H0]=[CX3]([#1,Cl,Br,I])[Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2103,21,Halopyridines,"c1([F,Cl,Br,I])n[c,n][c,n][c,n][c,n]1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2104,21,Heptanes,"[CH3][CH2][CH2][CH2][CH2][CH2][CH2,CH3]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2105,21,Hydrazines,"[NX3!H0]([#1,#6])[NX3!H0]([#1,#6])",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2106,21,Imines,"[NX3]([#1,#6])([#1,#6])[NX2]=[CX3!H0]([#1,#6])",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2107,21,N-Oxides (five-membered rings),"[$([OX1-][#7+]1=,:[#6,#7]-,:[#6,#7]=,:[#6,#7]-,:[#6,#7,#8,#16]1),$([OX1]=[#7v5]1=,:[#6,#7]-,:[#6,#7]=,:[#6,#7]-,:[#6,#7,#8,#16]1)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2108,21,Phosphorus,[#15&0],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2109,21,Phosphorus cations,[#15+],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2110,21,Pentafluorobenzenes,c1c(F)c(F)c(F)c(F)c1(F),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2111,21,Peroxides,[OX2][OX2],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2112,21,Peroxide like compounds,"O[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2113,21,Phosphates,[Pv5X4](=[OX1])([OX2])([OX2])[#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2114,21,Double P=O bonds,[#15]=O,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2115,21,Pyridinium like compounds,"[#6][#7+]1=,:[#6]-,:[#6,#7]=,:[#6]-,:[#6,#7]=,:[#6]1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2116,21,Quinolizinium like compounds,"[#6,#7]1=,:[#6,#7]-,:[#6,#7]=,:[#7+]2-,:[#6,#7]=,:[#6,#7]-,:[#6,#7]=,:[#6,#7]-,:[#6]2=,:[#6,#7]1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2117,21,Quinones,"[#6]1(=[OX1])-,:[#6]=,:[#6]-,:[#6](=[OX1])-,:[#6]=,:[#6]1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2118,21,Sulfates,"[Sv6X4](=[OX1])(=[OX1])([#8])[#6,#8]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2119,21,Thio aldehydes,"[#6,#1][CX3]([H])=[SX1]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2120,21,Thio halogens,"[#16][F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2121,21,Thioalcohols,"[#6&!$(C(=[OX1,SX1,NX2]))][SX2H1]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2122,21,Thioamides,"[NX3H2][CX3](=[SX1])[#1,#6,#8]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2123,21,Thioureas,"[NX3]([#1,#6,#7])([#1,#6])[CX3](=[SX1])[NX3]([#1,#6,#7])([#1,#6])",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2124,21,Thiozolium like compounds,"[#6][#7+]1=,:[#6]-,:[#7,#8,#16]-,:[#6]=,:[#6]1",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2125,21,Acyl Halides,"[Br,Cl,F,I][CX3](=[OX1])[#1,*&!$([OH1])&!$([SH1])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2126,21,Sulphonyl Halides,"[#6][Sv6X4](=[OX1])(=[OX1])[F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2127,21,Alkyl Halides,"[CX4][F,Cl,Br,I]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2128,21,Isocyanates,[NX2]=[CX2]=[OX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2129,21,Isothiocyanates,[NX2]=[CX2]=[SX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2130,21,Activated Halides,"[$(c([F,Cl,Br,I])c[$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$(c([F,Cl,Br,I])aac[$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$(c([F,Cl,Br,I])n),$(c([F,Cl,Br,I])aan)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2131,21,Anhydrides,[CX3](=[OX1])[OX2][CX3](=[OX1]),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2132,21,Aldehydes (including aminoformyl moieties),"[$([#1,#6][CX3]([H])=[OX1]),$([#7]([#1,#6])([#1,#6])[CX3H1]=[OX1])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2133,21,Hydrazines,"[#1,#6][NX3]([#1,#6])[NX3]([#1,#6])[#1,#6]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2134,21,Azides,"[$(*-[NX2-]-[NX2+]#[NX1]),$(*-[NX2]=[NX2+]=[NX1-]),$(*-[NX2]=[NX2+]=N)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2135,21,Diazonium salts,"[$([CX3]=[NX2+]=N),$([CX3]=[NX2]=[NX1]),$([CX3]=[NX2+]=[NX1-]),$([#6-][NX2+]#[NX1]),$([CX3][NX2]#[NX1])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2136,21,Quaternary salts (including N-oxides),"[$([NX4,$([NX4+])]([#1,#6])([#1,#6])([#1,#6])[#1,#6]),$([OX1-,OH1][#7X4+]([*])([*])([*])),$([OX1]=[#7X4v5]([*])([*])([*])),$([OX1]=[Nv5X3&!$([Nv5X3](=[OX1])=[OX1])](=[*])([*])),$([OX1-,OH1][#7X3+R](~[R])(~[R])),$([OX1]=[#7v5X3R](~[R])(~[R]))]  ",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2137,21,Nitrosos,[NX2]=[OX1],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2138,21,Aziridines,[NX3]1[CX4][CX4]1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2139,21,Epoxides,[OX2]1[CX4][CX4]1,Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2140,21,Disulphides,[SX2][SX2],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2141,21,Picrates,"c1([OH1,O-])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2142,21,Perchlorates (periodates),"[$([Clv7X4](=[OX1])(=[OX1])(=[OX1])[OX2,O-]),$([Iv7X4](=[OX1])(=[OX1])(=[OX1])[OX2,O-])]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2143,21,Simple anilines and phenols,"[$(c1([NX3]([#1,#6])[#1,#6])ccccc1),$(c1([OH1])ccccc1)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2144,21,"1,2-Dicarbonyls",[CX3R](=[OX1])[CX3R](=[OX1]),Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2145,21,Vinyl ketones (Michael acceptors),[CX3]([!R])([!R])=[CX3][CX3](=[OX1])[!$([OH1])!$([OX2][CH2])!$([NH2])!$([CX2]#[NX1])!a],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2146,21,N-Acyl substituted azoheterocycles,nC(=O)[#6],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2147,21,N-Oxides (six-membered rings),"[$([OX1-][#7+]1=,:[#6,#7]-,:[#6,#7]=,:[#6,#7]-,:[#6,#7]=,:[#6,#7]1),$([OX1]=[#7v5]1=,:[#6,#7]-,:[#6,#7]=,:[#6,#7]-,:[#6,#7]=,:[#6,#7]1)]",Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2148,21,Metals,[!#1;!#6;!#7;!#8;!#9;!#11;!#12;!#15;!#16;!#17;!#19;!#20;!#35;!#53],Reactive-Unstable-Toxic,1,1,Litterature,General very reactive/unstable or Toxic compounds
2149,22,Acid halides,"[F,Cl,Br][CX3](=[OX1])[#1,*&!$([OH1])&!$([SH1])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2150,22,Acid azides,"[CX3](=[OX1])[$([NX2]=[NX2+]=[NX1-]),$(N=[NX2+]=N),$([NX2-]-[NX2+]#[NX1])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2151,22,Sulphonyl halides,"[#6][Sv6X4](=[OX1])(=[OX1])[Cl,Br]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2152,22,Sulphonyl azides,"[Sv6X4](=[OX1])(=[OX1])[$([NX2]=[NX2+]=[NX1-]),$([NX2]=[NX2+]=N)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2153,22,Acid anhydrides,[CX3](=[OX1])[OX2][CX3](=[OX1]),Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2154,22,Diacyl peroxides,[CX3](=[OX1])[OX2][OX2][CX3](=[OX1]),Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2155,22,Phenyl esters,[cR1]1([OX2][CX3](=[OX1])[#6])[cR1][cR1][cR1][cR1][cR1]1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2156,22,Isocyanates,[NX2]=[CX2]=[OX1],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2157,22,β-Lactams,[NX3]1[CX4][CX4][CX3]1(=[OX1]),Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2158,22,Thioesters,[CX3](=[SX1])[SX2],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2159,22,Haloalkanes,"[CX4][Cl,Br,I]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2160,22,Dialkylsulfates/ sulfonates,"[$([#6][OX2][Sv6X4](=[OX1])(=[OX1])[OX2][#6]),$([#6][Sv6X4](=[OX1])(=[OX1])[OX2][#6])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2161,22,N-Trihalomethyl imides,"[CX3](=[OX1])[NX3]([CX4]([Cl,Br,I])([Cl,Br,I])[Cl,Br,I])[CX3](=[OX1])",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2162,22,Halogen containing di- or tri-nitro aromatics,"[$([F,Cl,Br]c1c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])ccc1),$([F,Cl,Br]c1c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1),$([F,Cl,Br]c1c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])ccc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c1),$([F,Cl,Br]c1c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cccc1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])),$([F,Cl,Br]c1cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1),$([F,Cl,Br]c1cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c1),$([F,Cl,Br]c1c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1),$([F,Cl,Br]c1c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c1),$([F,Cl,Br]c1c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])ccc1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])),$([F,Cl,Br]c1cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c1),$([F,Cl,Br]c1cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])),$([F,Cl,Br]c1c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]))]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2163,22,Quinones,"[$([#6X3]1=,:[#6X3]-,:[#6X3](=[OX1])-,:[#6X3]=,:[#6X3]-,:[#6X3]1(=[OX1])),$([#6X3]1(=[OX1])-,:[#6X3](=[OX1])-,:[#6X3]=,:[#6X3]-,:[#6X3]=,:[#6X3]1)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2164,22,Hydroquinones and O-alkyl precursors,"[#1,CX4][OX2][cR1]1[cR1][cR1][cR1]([OX2][#1,CX4])[cR1][cR1]1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2165,22,Catechols and O-alkyl precursors,"[#1,CX4][OX2][cR1]1[cR1]([OX2][#1,CX4])[cR1][cR1][cR1][cR1]1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2166,22,"α, β-Unsaturated aldehydes, amides, esters and ketones","[$([CX3]([#6,$([NX3]([CX3]=[OX1])([#6])[#6]),$([OX2]([CX3]=[OX1])[#6]);!$([OH][CX3]=[OX1]);!$([O-][CX3]=[OX1])])(=[OX1])[CX3]([#6,#1])=[CX3]([!a])([!a])),$([CX3H1](=[OX1])[CX3]([#6,#1])=[CX3])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2167,22,"Precursors of α, β-unsaturated aldehydes, amides, esters and ketones (1)","[$([CX4]([OX2])([OX2])([#6,#7,#8])[CX3]([#6,#1])=[CX3]([!a])([!a])),$([CX4H1]([OX2])([OX2])[CX3]([#6,#1])=[CX3])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2168,22,"Precursors of α, β-unsaturated aldehydes, amides, esters and ketones (2)","[$([CX3]([#6,#7,#8;!$([OH])])(=[OX1])[CX4H1]([#1,#6])[CX4]([!a])([!a])([$([OX2][Sv6X4](=[OX1])(=[OX1])[OH]),$([OX2][Sv6X4](=[OX1])(=[OX1])[OX2][CH3]),$([OX2][Sv6X4](=[OX1])(=[OX1])[CH3]),$([OX2][Sv6X4](=[OX1])(=[OX1])[CF3]),$([OX2][Sv6X4](=[OX1])(=[OX1])c1ccc([CH3])cc1),I,Br,Cl])),$([CX3H1](=[OX1])[CX4H1]([#1,#6])[CX4]([$([OX2][Sv6X4](=[OX1])(=[OX1])[OH]),$([OX2][Sv6X4](=[OX1])(=[OX1])[OX2][CH3]),$([OX2][Sv6X4](=[OX1])(=[OX1])[CH3]),$([OX2][Sv6X4](=[OX1])(=[OX1])[CF3]),$([OX2][Sv6X4](=[OX1])(=[OX1])c1ccc([CH3])cc1),I,Br,Cl]))]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2169,22,"1,3-Diketones","[CX4,a!r0][CX3](=[OX1])[CH2][CX3](=[OX1])[CX4,a!r0]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2170,22,Aldehydes,"[CX3]([H])(=[OX1])[#1,CX4,a!r0]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2171,22,Ketones,"[CX4,a!r0][CX3](=[OX1])[CX4,a!r0]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2172,22,Formaldehyde donors,"[$([NX3][CH2][NX3]),$([NX3][CH2][OX2]),$([CX4]([F,Cl,Br,I])([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])[CH2][OH1])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2173,22,Precursors of aldehydes and ketones,"[CX4]([OX2])([OX2])([CX4,a!r0])[CX4,a!r0]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2174,22,Enol precursor of aldehydes and ketones,"[CX3]=[CX3]([#6,#1])[OX2]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2175,22,Aromatic primary and secondary amines,"[a!r0][$([NX3H2]),$([NX3H1][CX4,a!r0])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2176,22,N-Haloimides,"[CX3](=[OX1])[NX3]([Cl,Br])[CX3](=[OX1])",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2177,22,N-Chloro-sulfonamides,[Sv6X4](=[OX1])(=[OX1])[NX3H1]Cl,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2178,22,Disullides,"[CX4,a!r0][SX2][SX2][CX4,a!r0]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2179,22,Phenyl carbonates,"c1ccccc1[OX2][CX3](=[OX1])[OX2][CX4,a!r0]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2180,22,Epoxides,[CX4]1[CX4][OX2]1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2181,22,1.2-Dicarbonyls,"[CX4,a!r0][CX3](=[OX1])[CX3](=[OX1])[#1,CX4,a!r0]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2182,22,Thiazolones,"[$([SX2]1[CX3]([CX4,a!r0])=[CX3]([CX4,a!r0])[CX3](=[OX1])[NX3]1([CX4,a!r0])),$([sX2]1[cX3]([CX4,a!r0])[cX3]([CX4,a!r0])[cX3](=[OX1])[nX3]1([CX4,a!r0]))]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2183,22,"1, 2-Diamines","[CX4,a!r0][NX3H1][CX4][CX4][NX3H1][CX4,a!r0]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2184,22,Amine precursor - aromatic azo compound,"[$([a!r0][NX2]=[NX2]c1c([$([NH2]),$([NX3H1][CX4]),$([NX3]([CX4])[CX4]),$([NX3H1][CX3](=[OX1])[CH3]),$([NX3H1][CX3](=[OX1])[CX4]),$([OH]),$([O-]),$([OX2][CX4]),$([CH3]),$([CH2][CH3]),$([CH]=[CH2])])cccc1),$([a!r0][NX2]=[NX2]c1ccc([$([NH2]),$([NX3H1][CX4]),$([NX3]([CX4])[CX4]),$([NX3H1][CX3](=[OX1])[CH3]),$([NX3H1][CX3](=[OX1])[CX4]),$([OH]),$([O-]),$([OX2][CX4]),$([CH3]),$([CH2][CH3]),$([CH]=[CH2])])cc1),$([a!r0][NX2]=[NX2]c1c([$([NH2]),$([NX3H1][CX4]),$([NX3]([CX4])[CX4]),$([NX3H1][CX3](=[OX1])[CH3]),$([NX3H1][CX3](=[OX1])[CX4]),$([OH]),$([O-]),$([OX2][CX4]),$([CH3]),$([CH2][CH3]),$([CH]=[CH2])])cc([$([NH2]),$([NX3H1][CX4]),$([NX3]([CX4])[CX4]),$([NX3H1][CX3](=[OX1])[CH3]),$([NX3H1][CX3](=[OX1])[CX4]),$([OH]),$([O-]),$([OX2][CX4]),$([CH3]),$([CH2][CH3]),$([CH]=[CH2])])cc1),$([a!r0][NX2]=[NX2]c1c([$([NH2]),$([NX3H1][CX4]),$([NX3]([CX4])[CX4]),$([NX3H1][CX3](=[OX1])[CH3]),$([NX3H1][CX3](=[OX1])[CX4]),$([OH]),$([O-]),$([OX2][CX4]),$([CH3]),$([CH2][CH3]),$([CH]=[CH2])])cc([$([NH2]),$([NX3H1][CX4]),$([NX3]([CX4])[CX4]),$([NX3H1][CX3](=[OX1])[CH3]),$([NX3H1][CX3](=[OX1])[CX4]),$([OH]),$([O-]),$([OX2][CX4]),$([CH3]),$([CH2][CH3]),$([CH]=[CH2])])cc1[$([NH2]),$([NX3H1][CX4]),$([NX3]([CX4])[CX4]),$([NX3H1][CX3](=[OX1])[CH3]),$([NX3H1][CX3](=[OX1])[CX4]),$([OH]),$([O-]),$([OX2][CX4]),$([CH3]),$([CH2][CH3]),$([CH]=[CH2])])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2185,22,Quaternary ammonium cation,"[NX4+]([CX4,a!r0])([CX4,a!r0])([CX4,a!r0])[CX4,a!r0]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2186,22,Activated N-heterocycle halides,"[$(n1c([F,Cl])ncnc1),$(n1c([F,Cl])ccnc1),$(n1c([F,Cl])nccc1)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2187,22,"Activated halo-pyridines, quinolines, and isoquinolines","[$([cR1]1[cR1][cR1][cR1][cR2]2[nR1][cR1]([F,Cl])[cR1]([$([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CX3](=[OX1])[OX2][#1,#6]),$([Sv6X4](=[OX1])(=[OX1])[OH]),$([CX3](=[OX1])[#1,F,Cl,Br,I]),$([CX2]#[NX1]),$([CX4]([F,Cl])([F,Cl])[F,Cl]),$([CH2][OH]),$([CH2][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CH2][F,Cl])])[cR1][cR2]12),$([cR1]1[cR1][cR1][cR1][cR2]2[nR1][cR1][cR1]([$([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CX3](=[OX1])[OX2][#1,#6]),$([Sv6X4](=[OX1])(=[OX1])[OH]),$([CX3](=[OX1])[#1,F,Cl,Br,I]),$([CX2]#[NX1]),$([CX4]([F,Cl])([F,Cl])[F,Cl]),$([CH2][OH]),$([CH2][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CH2][F,Cl])])[cR1]([F,Cl])[cR2]12),$([cR1]1[cR1][cR1][cR1][cR2]2[cR1]([F,Cl])[nR1][cR1][cR1]([$([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CX3](=[OX1])[OX2][#1,#6]),$([Sv6X4](=[OX1])(=[OX1])[OH]),$([CX3](=[OX1])[#1,F,Cl,Br,I]),$([CX2]#[NX1]),$([CX4]([F,Cl])([F,Cl])[F,Cl]),$([CH2][OH]),$([CH2][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CH2][F,Cl])])[cR2]12),$([cR1]1[cR1][cR1][cR1][cR2]2[cR1][nR1][cR1]([F,Cl])[cR1]([$([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CX3](=[OX1])[OX2][#1,#6]),$([Sv6X4](=[OX1])(=[OX1])[OH]),$([CX3](=[OX1])[#1,F,Cl,Br,I]),$([CX2]#[NX1]),$([CX4]([F,Cl])([F,Cl])[F,Cl]),$([CH2][OH]),$([CH2][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CH2][F,Cl])])[cR2]12),$([nR1]1[cR1]([F,Cl])[cR1]([$([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CX3](=[OX1])[OX2][#1,#6]),$([Sv6X4](=[OX1])(=[OX1])[OH]),$([CX3](=[OX1])[#1,F,Cl,Br,I]),$([CX2]#[NX1]),$([CX4]([F,Cl])([F,Cl])[F,Cl]),$([CH2][OH]),$([CH2][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CH2][F,Cl])])[cR1][cR1][cR1]1),$([nR1]1[cR1][cR1]([$([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CX3](=[OX1])[OX2][#1,#6]),$([Sv6X4](=[OX1])(=[OX1])[OH]),$([CX3](=[OX1])[#1,F,Cl,Br,I]),$([CX2]#[NX1]),$([CX4]([F,Cl])([F,Cl])[F,Cl]),$([CH2][OH]),$([CH2][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CH2][F,Cl])])[cR1]([F,Cl])[cR1][cR1]1),$([nR1]1[cR1]([F,Cl])[cR1][cR1][cR1]([$([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CX3](=[OX1])[OX2][#1,#6]),$([Sv6X4](=[OX1])(=[OX1])[OH]),$([CX3](=[OX1])[#1,F,Cl,Br,I]),$([CX2]#[NX1]),$([CX4]([F,Cl])([F,Cl])[F,Cl]),$([CH2][OH]),$([CH2][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CH2][F,Cl])])[cR1]1),$([nR1]1[cR1][cR1][cR1]([F,Cl])[cR1]([$([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CX3](=[OX1])[OX2][#1,#6]),$([Sv6X4](=[OX1])(=[OX1])[OH]),$([CX3](=[OX1])[#1,F,Cl,Br,I]),$([CX2]#[NX1]),$([CX4]([F,Cl])([F,Cl])[F,Cl]),$([CH2][OH]),$([CH2][$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])]),$([CH2][F,Cl])])[cR1]1)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2188,22,"Hydrazines, hydrazonium salts and precursors","[$([NX3H2][NX3]([#1,#6;!$([CX3](=[OX1])[#1,#6])])[#1,#6;!$([CX3](=[OX1])[#1,#6])]),$([NX4H2+]([#1,#6;!$([CX3](=[OX1])[#1,#6])])[NX3]([#1,#6;!$([CX3](=[OX1])[#1,#6])])[#1,#6;!$([CX3](=[OX1])[#1,#6])]),$([NX4H3+][NX4H2+][#1,#6;!$([CX3](=[OX1])[#1,#6])]),$([NX3!R]([#1,#6!R;!$([CX3](=[OX1])[#1,#6])])([#1,#6!R;!$([CX3](=[OX1])[#1,#6])])[NX2!R]=[CX3!R]([*!R])([*!R])),$([NX3!R]([#1,#6!R;!$([CX3](=[OX1])[#1,#6])])([#1,#6!R;!$([CX3](=[OX1])[#1,#6])])[NX3+!R]=[CX3!R]([*!R])([*!R]))]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2189,22,Acid halides,"[F,Cl,Br][CX3](=[OX1])[#1,*&!$([OH1])&!$([SH1])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2190,22,Aldehydes,"[CX3H1](=[OX1])[#1,#6]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2191,22,Halonitrobenzenes,"[$([F,Cl][cR1]1[cR1]([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])[cR1][cR1]([F,Cl,$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$([CX2]#[NX1]),$([CX3](=[OX1])([$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])),$([CX3](=[OX1])[OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])])[cR1][cR1]1),$([F,Cl][cR1]1[cR1]([F,Cl,$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$([CX2]#[NX1]),$([CX3](=[OX1])([$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])),$([CX3](=[OX1])[OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])])[cR1][cR1]([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])[cR1][cR1]1)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2192,22,Aromatic sulphuric acids and salts,"[a!r0][Sv4X3](=[OX1])[$([OH]),$([O-])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2193,22,Acid anhydrides,"[$([CX3](=[OX1])[OX2][CX3](=[OX1])),$([CX3](=[OX1])[OX2][OX2][CX3](=[OX1]))]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2194,22,Iso(thio)cyanates,"[NX2]=[CX2]=[OX1,SX1]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2195,22,(Benzo)isothiazolinones,"[$([#7X3]1([#1,#6])-,:[#16X2]-,:[#6X3]([#1,a!r0,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])=,:[#6X3]([#1,a!r0,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])-,:[#6X3]1(=[OX1])),$([#6R1]1-,:[#6R1]=,:[#6R1]-,:[#6R1]=,:[#6R2]2-,:[#16X2]-,:[#7X3]([#1,#6])-,:[#6X3](=[OX1])-,:[#6X3]12)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2196,22,β-Lactams,[NX3]1([#6])[CX4]([#6])[CX4]([#6])[CX3]1(=[OX1]),Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2197,22,Epoxides,"[OX2]1[CX4]([#1,c,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])[CX4]1([#1,c,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])([CX4])",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2198,22,Acid imides,"[NX3]1([#1,#6])[CX3](=[OX1])[CX3]([!R])=[CX3]([!R])[CX3]1(=[OX1])",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2199,22,α-Carbonyl halogen compounds (α-halocarbonyls),"[$([CX4!H0]([Cl,Br])[CX3](=[OX1])[$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1),c]),$([CX4!H0]([Cl,Br])[CX3](=[OX1])[OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1),c]),$([CX4!H0]([Cl,Br])[CX3](=[OX1])[NX3]([#6])([#6])),$([CX4!H0]([Cl,Br])[CX3](=[OX1])[OX1-])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2200,22,α-Haloalkanes,"[Cl,Br][CH2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1),c]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2201,22,Activated N-heterocycles,"[$(n1c([F,Cl,$([CX2]#[NX1])])nccc1),$(n1cnccc1([F,Cl,$([CX2]#[NX1])])),$(n1cncnc1([F,Cl,$([CX2]#[NX1])]))]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2202,22,Ortho-quinones and para-quinones,"[$([CX3]1(=[OX1])[CX3H1]=[CX3]([#1,#6,OH1,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])[CX3](=[OX1])[CX3]([#1,#6,OH1,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])=[CX3]1([#1,#6,OH1,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])),$([CX3]1(=[OX1])[CX3](=[OX1])[CX3]([#1,#6,OH1,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])=[CX3H1][CX3]([#1,#6,OH1,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])=[CX3]1([#1,#6,OH1,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])]))]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2203,22,"Catechols, resorcinols, hydroquinones","[$(c1([OH])c([OH])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([#1])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c1([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])),$([$(c1([OH1])c([#1])c([OH1])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c1([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])),$(c1([OH1])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([OH1])c([#1])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c1([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])]))]),$(c1([OH1])c([#1])c([#1,#6,OH1,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([OH1])c([#1,#6,OH1,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c1([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])]))]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2204,22,"Catechol, resorcinol and hydroquinone precursors"," [$(c1([OH])c([OX2][$([CH3]),$([CH2][CH3])])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([#1])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c1([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])),$(c1([OH])c([OX2][$([CH3]),$([CH2][CH3])])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([#1])c1([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])),$(c1([OH1])c([#1])c([OX2][$([CH3]),$([CH2][CH3])])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c1([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])),$(c1([OH1])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([OX2][$([CH3]),$([CH2][CH3])])c([#1])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c1([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])),$(c1([OH1])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([OX2][$([CH3]),$([CH2][CH3])])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c1([#1])),$(c1([OH1])c([#1])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([OX2][$([CH3]),$([CH2][CH3])])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c1([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])),$(c1([OH1])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c([#1])c([OX2][$([CH3]),$([CH2][CH3])])c([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])])c1([#1,#6,OH,$([OX2][$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)]);!$([CX2]#[NX1])]))]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2205,22,Diamines,"[$([NX3]([#1])([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])[CH2][CH2][NX3]([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])),$([NX3]([#1])([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])[CH2][CH2][CH2][NX3]([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])),$([NX3]([#1])([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])[CH2][CH2][CH2][CH2][NX3]([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])),$([NX3]([#1])([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])[CH2][CH2][CH2][CH2][CH2][NX3]([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])),$([NX3]([#1])([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])[CH2][CH2][CH2][CH2][CH2][CH2][NX3]([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)])),$([#1,$([CH3]),$([CH2][CH3]),$([CH2][CH2][CH3]),$([CH]([CH3])[CH3]),$([CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH3]),$([CH2][CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH3]),$([CH]([CH3])[CH2][CH2][CH3]),$([CH2][CH]([CH3])[CH2][CH3]),$([CH2][CH2][CH]([CH3])[CH3]),$([CH]([CH2][CH3])[CH2][CH3]),$([CH]([CH3])[CH]([CH3])[CH3]),$([CH0]([CH3])([CH3])[CH2][CH3]),$([CH2][CH0]([CH3])([CH3])[CH3]),$([CH2][CH2][CH2][CH2][CH2]),$([CX4]1[CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4]1),$([CX4]1[CX4][CX4][CX4][CX4][CX4]1),$([CH2]c1ccccc1)][$([NX3]1[CH2][CH2][NX3H1][CH2][CH2]1),$([NX3]1[CH2][NX3H1][CH2][CH2]1),$([NX3]1[CH2][NX3H1][CH2][CH2][CH2]1)])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2206,22,Haloalkanes,"[$([Cl,Br,I][CH2][CX3]=[CX3]),$([Cl,Br,I][CH2][CX2]#[CX2]),$([Cl,Br,I][CH2][a!r0]),$([Cl,Br,I][CH2][CX3](=[OX1])[#6]),$([Cl,Br,I][CH2][CX3](=[OX1])[OX2]),$([Cl,Br,I][CH2][CX3](=[OX1])[NX3]),$([Cl,Br,I][CH2][CH2][NX3]),$([Cl,Br,I][CH2][CH2][OX2])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2207,22,Dialkyl sulfonates,[CX4][Sv6X4](=[OX1])(=[OX1])[OX2][CX4],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2208,22,Dialkyl sulfates,[CX4][OX2][Sv6X4](=[OX1])(=[OX1])[OX2][CX4],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2209,22,Epoxides,[CX4]1([CX4])[OX2][CX4]1([CX4]),Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2210,22,Activated aryl halides including appropriate heterocyclic rings,"[$([F,Cl,Br,I]c1c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1),$([F,Cl,Br,I]c1c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$([CX2]#[NX1]),$(C(F)(F)F),$([Sv6X4](=[OX1])(=[OX1])[CH3])])cncc1),$([F,Cl,Br,I]c1ncc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$([CX2]#[NX1]),$(C(F)(F)F),$([Sv6X4](=[OX1])(=[OX1])[CH3])])cc1),$([F,Cl,Br,I]c1ncccc1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),$([CX2]#[NX1]),$(C(F)(F)F),$([Sv6X4](=[OX1])(=[OX1])[CH3])])),$([F,Cl,Br,I]c1ncncc1),$([F,Cl,Br,I]c1ncncn1)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2211,22,Acid halides,"[Br,Cl,F,I][CX3](=[OX1])[#1,*&!$([OH1])&!$([SH1])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2212,22,Acid anhydrides,[CX3](=[OX1])[OX2][CX3](=[OX1]),Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2213,22,Ring strained amides,[NX3H1]1[CX4][CX4][CX3]1(=[OX1]),Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2214,22,Formaldehyde generators,"[$([NX3][CX4][NX3]),$([CX3](=[OX1])[NX3][CH2][OH1]),$([CX4]([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-]),F,Cl,Br,I,$([CX2]#[NX1]),$([CX4]([F,Cl])([F,Cl])[F,Cl]),$([CX3](=[OX1])[#1,F,Cl,Br,I])])[CH2][OH1])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2215,22,Thioesters,[CX3](=[SX1])[SX2],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2216,22,Aldehydes and precursors,"[$([#1,#6;!$(C=C);!$(C#C)][CX3]([H])(=[OX1])),$([CX4;H1]([OX2])[OX2])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2217,22,Quinones,"[$([#6X3]1=,:[#6X3]-,:[#6X3](=[OX1])[#6X3]=,:[#6X3]-,:[#6X3]1(=[OX1])),$([#6X3]1(=[OX1])-,:[#6X3](=[OX1])-,:[#6X3]=,:[#6X3]-,:[#6X3]=,:[#6X3]1)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2218,22,"α, β-Unsaturated carbonyls","[CX3]=[CX3][CX3](=[OX1])[$([OX2]([CX3]=[OX1])[!#1]),$([#1][CX3]=[OX1]),$([NX3H2]([CX3]=[OX1])),$([NX3]([CX3]=[OX1])),$([CX4][CX3]=[OX1])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2219,22,Hydroquinones,[OH1]c1ccc([OH1])cc1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2220,22,Catechols,[OH1]c1c([OH1])cccc1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2221,22,Resorcinols,[OH1]c1cc([OH1])ccc1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2222,22,O-Alkyl hydroquinones precursors,[OH1]c1ccc([OX2][CX4])cc1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2223,22,O-Alkyl resorcinols precursors,[OH1]c1cc([OX2][CX4])ccc1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2224,22,O-Alkyl catechols precursors,[OH1]c1c([OX2][CX4])cccc1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2225,22,"1,3-Diketones","[CX3](=[OX1])[CX4]([#1,CX4])([#1,CX4])[CX3](=[OX1])",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2226,22,Thiols,[#16X2H1],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2227,22,Disulfides,*[#16X2][#16X2]*,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2228,22,Di- or polyhydroxy aromatic compounds and their precursors,"[$(c1([OH1])c([OH1])cccc1),$(c1([OH1])cc([OH1])ccc1),$(c1([OH1])ccc([OH1])cc1),$(c1([OH1])c([OH1])c([OH1])ccc1),$(c1([OH1])c([OH1])cc([OH1])cc1),$(c1([OH1])cc([OH1])cc([OH1])c1),$(c1([OH1])c([OH1])c([OH1])c([OH1])cc1),$(c1([OH1])c([OH1])c([OH1])cc([OH1])c1),$(c1([OH1])c([OH1])cc([OH1])c([OH1])c1),$(c1([OH1])c([OH1])c([OH1])c([OH1])c([OH1])c1),$(c1([OH1])c([OH1])c([OH1])c([OH1])c([OH1])c1([OH1]))]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2229,22,Diacyl peroxides,[A][CX3](=[OX1])[OX2][OX2][CX3](=[OX1])[A],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2230,22,Diaryl peroxides,[a!r0][CX3](=[OX1])[OX2][OX2][CX3](=[OX1])[a!r0],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2231,22,Arylacyl peroxides,[a!r0][CX3](=[OX1])[OX2][OX2][CX3](=[OX1])[A],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2232,22,Haloamides,"[#6][CX3](=[OX1])[NX3]([F,Cl,Br,I])[#6]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2233,22,Hydroperoxides and precursors,[#6][OX2][OX2][OH1],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2234,22,"1,2-Dihydroxy aromatic compounds",[OH1]aa[OH1],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2235,22,"1,4-Dihydroxy aromatic compounds",[OH1]aaaa[OH1],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2236,22,2 or 4-Hydroxysubstituted alkylphenyl ether,"[$(c1c([OX2][CX4])c([OH1])ccc1),$(c1c([OX2][CX4])ccc([OH1])c1)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2237,22,Aromatic amines,"[a!r0][$([NX3H2]),$([NX3H1][#6])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2238,22,Aromatic amines precursors,"[$([a!r0][NH1][CX3](=[OX1])),$(c1c([NX2]=[NX2][a!r0])ccc([$([NX3]([CX4])([CX4])),$([NX3H1][CX4]),$([NH2]),$([OH1])])c1)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2239,22,Alkyl or aryl sylfonyl halides,"[CX4,a!r0][Sv6X4](=[OX1])(=[OX1])[F,Cl,Br,I]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2240,22,Sulfonamides,"c1c([Sv6X4](=[OX1])(=[OX1])[NX3H1][$([#1]),$([CX4]),$([a!r0])])ccc([NX3H2])c1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2241,22,Isocyanates,[NX2]=[CX2]=[OX1],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2242,22,Isothiocyanates,[NX2]=[CX2]=[SX1],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2243,22,Dithiocarbamates,[SX2][CX3](=[SX1])[NX3],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2244,22,Hydrazines,"[#6&!$([CX3]=[OX1,SX1,NX2])][NX3H1][NX3H2,$([NX3H1][#6&!$([CX3]=[OX1,SX1,NX2])])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2245,22,Trinitroaromaric compounds,"[$(c1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])ccc1),$(c1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc1),$(c1([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])cc([$([NX3](=[OX1])=[OX1]),$([NX3+](=[OX1])[O-])])c1)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2246,22,Activated halo- or nitropyridines,"[$(c1([F,Cl,Br,I,$(N(=O)=O)])ncc([F,Cl,Br,I,$(N(=O)=O),$(C#N),$(C=O),$(C(F)(F)F),$(S=O)])cc1),$(c1([F,Cl,Br,I,$(N(=O)=O)])ncccc1([F,Cl,Br,I,$(N(=O)=O),$(C#N),$(C=O),$(C(F)(F)F),$(S=O)]))]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2247,22,2-Halo- or 2-nitropyrimidines,"c1([F,Cl,Br,I,$(N(=O)=O)])ncccn1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2248,22,4-Halo- or 4-nitropyrimidines,"c1([F,Cl,Br,I,$(N(=O)=O)])ncncc1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2249,22,Activated 2-halo- or 2-nitropyrazines,"c1([F,Cl,Br,I,$(N(=O)=O)])ncc([F,Cl,Br,I,$(N(=O)=O),$(C#N),$(C=O),$(C(F)(F)F),$(S=O)])nc1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2250,22,Halo- or nitro s-triazines,"c1nc([F,Cl,Br,I,$(N(=O)=O)])ncn1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2251,22,Formaldehyde and thioformaldehyde,"[CH2]=[OX1,SX1]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2252,22,Aliphatic aldehydes and thioaldehydes,"[CX4][CX3H1]=[OX1,SX1]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2253,22,Aromatic aldehydes,[a][CX3H1]=[OX1],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2254,22,"α, β-Unsaturated carbonyl and thiocarbonyl compounds","C(C)(C)=CC=[OX1,SX1]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2255,22,"α, β-Unsaturated ketones and thioketones","[C;!r5]([C;!r5])=[C;!r5][C;!r5](C)=[OX1,SX1;!r5]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2256,22,α-Diketones and α-dithiones,"[#6]C(=[OX1,SX1])C(=[OX1,SX1])[#6]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2257,22,"[#6]C(=[OX1,SX1])[CX4]C(=[OX1,SX1])[#6]","[#6]C(=[OX1,SX1])[CX4]C(=[OX1,SX1])[#6]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2258,22,"C-Nitroso compounds,  iso(thio)cyanates, (thio)cyanate esters","[#6][$([NX2]=O),$(N=C=O),$(OC#N),$(SC#N),$(N=C=S)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2259,22,Primary alkyl amines,[CH2][NH2],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2260,22,Tertiary alkyl amines,[CH2][NX3]([CH3])[CH3],Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2261,22,"α, β-Unsaturated alkoxy","[$(CC(C)=[CH][CH2][OH]),$(CC=C(C)[CH2][OH])]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2262,22,Three-membered heterocycles derivatives,"[CH,CH2,CH3;!$([CH2]CC=[O,S])]([F,Cl,Br,I,$(OS(=O)(=O)[#6,#1]),$(OS(=O)(=O)O[#6,#1])])[#6]1[O,N,SX2][#6]1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2263,22,Lactones and their thio analogues,"C1C(=[O,S])[O,S][CH2,CH]1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2264,22,Esters of aromatic and unsaturated alcohols and their thio analogues,"[$(C=C),$(C#C),a][CH2,CH][O,S][$([CH]=O),$([CH]=S),$(C(C)=O),$(C(C)=S)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2265,22,Aryloxy (arylthio) containing unsaturated compounds,"[$(C=C),$(C#C),a][CH2,CH][O,S][a]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2266,22,Aliphatic N-(thio)nitroso compounds,"[CH2,CH3][NX3][NX2]=[O,S]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2267,22,Anthracene and anthracene-containing compounds,c1ccc2cc3ccccc3cc2c1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2268,22,Phenanthrene and phenanthrene-containing compounds,c1ccc2c(c1)ccc3ccccc23,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2269,22,Activated alkene (Michael acceptor) (1),"[CH2,CH]=[CH][$(N(=[OX1])=[OX1]),$(C=O),$(C#N),$(S=O),$(C(=O)N),$(a)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2270,22,Activated alkene (Michael acceptor) (2),"[CH2]=C[$(N(=[OX1])=[OX1]),$(C=O),$(C#N),$(S=O),$(C(=O)N),$(a)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2271,22,Activated alkene (Michael acceptor),"aC=C[$(N(=[OX1])=[OX1]),$(C=O),$(C#N),$(S=O),$(C(=O)N),$(a)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2272,22,Activated alkine,"C#C[$(N(=[OX1])=[OX1]),$(C=O),$(C#N),$(S=O),$(C(=O)N),$(a)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2273,22,Activated conjugated dienes,"[CH2,CH]=[CH]C=C[$(N(=[OX1])=[OX1]),$(C=O),$(C#N),$(S=O),$(C(=O)N),$(a)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2274,22,Alkenes containing a gem-dihalo-substituted terminal double bond,"C=C([F,Cl,Br,I])[F,Cl,Br,I]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2275,22,Ortho-disubstituted benzenes,"c1c([O,NH2,NH])c([O,NH2,NH])ccc1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2276,22,Para-disubstituted benzenes,"c1c(=[O,NH2,NH])ccc(=[O,NH2,NH])c1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2277,22,"Isothiazolinone, isothiazolinthione and their derivatives","[#6]1=,:[#6]C(=[OX1,SX1])N[SX2]1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2278,22,Acyl and thioacyl halides,"[!$(C=C);!$(C#C)]C(=[O,SX1])[F,Cl,Br,I]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2279,22,Imidoyl halides,"[!$(C=C);!$(C#C)]C(=N)[F,Cl,Br,I]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2280,22,Esters of aromatic alcohols and their thio and aza analogues,"[!$(C=C);!$(C#C)]C(=[O,SX1,N])[O,S,N][a]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2281,22,Acid anhydrides and their thio and aza analogues,"[!$(C=C);!$(C#C)]C(=[O,SX1,N])[O,S,N]C(=[O,SX1,N])",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2282,22,Esters of unsaturated alcohols and their thio and aza analogues,"[!$(C=C);!$(C#C)]C(=[O,S,N])[O,S][$(C=C),$(C=N),$(C#C),$(C#N)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2283,22,"β-Lactones, β-lactams and their thio analogues","[#6]1C(=[O,S])[O,N,S][#6]1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2284,22,Benzo-fused five-membered heterocycles,"[C,N,O,S,a]c1[n,o,s]c2ccccc2[n,o,s]1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2285,22,(Thio)carbonyl and imine derivatives of five-membered heterocycles,"[#6]1[#6](=[N,O,S])[#7,#8,#16][#6][#7,#8,#16]1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2286,22,Phthalic anhydrides and their thio and aza analogues,"[C,O]=[#6]1[#7,#8,#16][#6](=[O,N,SX1])c2ccccc12",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2287,22,Acylating agents,"[!$(C=C);!$(C#C)]C(=[O,SX1,N])[O,S,N][CX4,O,S][$(C=O),a,$(C=C),$(C#C),$(C=N),$(C#N)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2288,22,Heteryl-substituted benzenes,"C1=[C,N][$(S(=O)(=O)),$(C=[N,O]),$(S=O)][C,N]=C1c2ccccc2",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2289,22,Cyclopentanone and cyclopentathione derivatives,"[CH2,CH]=C1C(=[OX1,SX1])**C1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2290,22,"Ortho-substituted phenols, primary and secondary amines","c1c([OH,NH2,NH])c([OH,NH2,NH,$(N=N),$(N(C)C)])ccc1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2291,22,"Para-substituted phenols, primary and secondary amines","c1c([OH,NH2,NH])ccc([OH,NH2,NH,$(N=N),$(N(C)C)])c1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2292,22,"Meta-substituted phenols, primary and secondary amines","c1c([OH,NH2,NH])cc([OH,NH2,NH,$(N(C)C)])cc1",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2293,22,Ortho-hydroxysubstituted methyl phenyl ether,c1([OH])c(O[CH3])cccc1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2294,22,Para-hydroxysubstituted methyl phenyl ether,c1([OH])ccc(O[CH3])cc1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2295,22,Para-hydroxysubstituted iso-allyl benzene,c1c([OH])ccc(C=C[CH3])c1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2296,22,Haloethyl-substituted aromatic compounds,"C([F,Cl,Br,I])[CH2,CH][a]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2297,22,Para-hydroxysubstituted allylbenzene,c1([OH])ccc([CH2][CH]=[CH2])cc1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2298,22,Para-methoxysubstituted allylbenzene,c1(O[CH3])ccc([CH2][CH]=[CH2])cc1,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2299,22,α-Naphthols,[OH]c1cccc2ccccc12,Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2300,22,vic-Difluoroalkyl group,"F[CH2,CH]C(F)[$(N(=[OX1])=[OX1]),$(C=O),$(C#N),$(S=O),$(C(=O)N),$(a)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2301,22,vic-Dichloroalkyl group,"Cl[CH2,CH]C(Cl)[$(N(=[OX1])=[OX1]),$(C=O),$(C#N),$(S=O),$(C(=O)N),$(a)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2302,22,vic-Dibromoalkyl group,"Br[CH2,CH]C(Br)[$(N(=[OX1])=[OX1]),$(C=O),$(C#N),$(S=O),$(C(=O)N),$(a)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2303,22,vic-Diiodoalkyl group,"I[CH2,CH]C(I)[$(N(=[OX1])=[OX1]),$(C=O),$(C#N),$(S=O),$(C(=O)N),$(a)]",Skin,1,1,Litterature,Skin Sensitization filters (irritables)
2304,23,1_2_aminothiazole,"s1ccnc1[$([NX3H2&!R]),$([NX3H1&!R][c,C]),$([NX3&!R]([c,C])[c,C])]",Toxicophore,1,1,Litterature,General Toxicophores
2305,23,1_2_dicarbonyl_oxalyl,"[$([CD3&!R][#6,#8,#7,F,Cl,I,Br]),$([CD3&!R][#1]),$([CD2&!R])](=[OD1&!R])[$([CD3&!R][#6,#8,#7,F,Cl,Br,I]),$([CD3&!R][#1]),$([CD2&!R])]=[OD1&!R]",Toxicophore,1,1,Litterature,General Toxicophores
2306,23,1_2_thiazol_3_one,S1[NX3H1]C(=[OX1])C=C1,Toxicophore,1,1,Litterature,General Toxicophores
2307,23,1_aminobenzotriazole,Nn1nnc2ccccc12,Toxicophore,1,1,Litterature,General Toxicophores
2308,23,2_phenylbenzimidazole,c2ccc3nc(c4ccccc4)[nX3H1]c3c2,Toxicophore,1,1,Litterature,General Toxicophores
2309,23,3_amino_9_ethylcarbazoles,CCN1C2=C(C=C(C=C2)N)C3=CC=CC=C31,Toxicophore,1,1,Litterature,General Toxicophores
2310,23,3_methylindole,C1=C([CX4H3])c2ccccc2[NX3H1]1,Toxicophore,1,1,Litterature,General Toxicophores
2311,23,4_subst_n_alkyltetrahydropyridines,[a]C1=CCN([A])CC1,Toxicophore,1,1,Litterature,General Toxicophores
2312,23,4_vinyl_pyridine,c1cnccc1[CX3&!R]=[CX3&!R],Toxicophore,1,1,Litterature,General Toxicophores
2313,23,6_membered_aromatic_sulfur,"[SD2]1[#7,#6]=CC(=[OX1&!R])C=[#7,#6]1",Toxicophore,1,1,Litterature,General Toxicophores
2314,23,9_aminoacridine,c1cccc2c([NX3&!RH2])c3ccccc3nc12,Toxicophore,1,1,Litterature,General Toxicophores
2315,23,acetal_1_in_ring,C1([SX2&!R][#6&!R])=NCCS1,Toxicophore,1,1,Litterature,General Toxicophores
2316,23,acetal_both_in_ring,C1(=[NX2&!R][CX2&!R]#[NX1&!R])SCCS1,Toxicophore,1,1,Litterature,General Toxicophores
2317,23,acetylene_alkyne,"[#1,#6]C#CC",Toxicophore,1,1,Litterature,General Toxicophores
2318,23,acrylamide,"[$([NX3H2&!R]),$([NX3H1&!R][c,C]),$([NX3&!R]([c,C])[c,C])][CX3&!R](=[OX1])[CX3&!R]=[$([CX3H2&!R]),$([CX3H1&!R][c,C]),$([CX3H0&!R]([c,C])[c,C])]",Toxicophore,1,1,Litterature,General Toxicophores
2319,23,acyclic_acetal,"[#6][OX2&!R][$([CX4&!RH2]),$([CX4&!RH1][#6]),$([CX4&!R]([#6])[#6])][OX2&!R][#6]",Toxicophore,1,1,Litterature,General Toxicophores
2320,23,acyclic_acid_halide_acyl_halide,"*[CD3&!R]([F,Cl,I,Br])=[OX1]",Toxicophore,1,1,Litterature,General Toxicophores
2321,23,acyclic_alkyne,[#6][CX2&!R]#[CX2&!R][#6],Toxicophore,1,1,Litterature,General Toxicophores
2322,23,acyclic_ketone,[#6&!R][CD3&!R](=[OD1&!R])[#6&!R],Toxicophore,1,1,Litterature,General Toxicophores
2323,23,acyl_amide,"[C,c][C;!R](=O)[N;!R][C;!R](=O)[C,c]",Toxicophore,1,1,Litterature,General Toxicophores
2324,23,acyl_cyanides,[NX1]#[CX2&!R][CX3&!R](=[OX1])[#6],Toxicophore,1,1,Litterature,General Toxicophores
2325,23,acyl_hydrazone_cyclic,[#6]=[NX2][NX3][CX3]=[OX1],Toxicophore,1,1,Litterature,General Toxicophores
2326,23,acyl_isoamide_aromatic,n1coc(=[OX1])cc1,Toxicophore,1,1,Litterature,General Toxicophores
2327,23,adamantane,C1C2CC3CC1CC(C2)C3,Toxicophore,1,1,Litterature,General Toxicophores
2328,23,aldehyde,[*][CX3&!RH1]=[OD1],Toxicophore,1,1,Litterature,General Toxicophores
2329,23,alkyl_halide_noF,"[CX4&!R][Br,I,Cl]",Toxicophore,1,1,Litterature,General Toxicophores
2330,23,alkynes,"[#6][#6]#[#6][#6,#1]",Toxicophore,1,1,Litterature,General Toxicophores
2331,23,alpha_haloamines,"[F,Cl,I,Br][#7]",Toxicophore,1,1,Litterature,General Toxicophores
2332,23,alphahalo_ketone_carbonyl,"[#6][CD3&!c](=[OD1])[CX4&!c][Cl,Br,I,F]",Toxicophore,1,1,Litterature,General Toxicophores
2333,23,anhydride,[OX1]=[CD3]([*])[OD2][CD3](=[OX1])[*],Toxicophore,1,1,Litterature,General Toxicophores
2334,23,anthracene,a1aa2aa3aaaaa3aa2aa1,Toxicophore,1,1,Litterature,General Toxicophores
2335,23,arylhydroxamic_acid,c[CX3](=O)[NX3H1][OX2H1],Toxicophore,1,1,Litterature,General Toxicophores
2336,23,azide,"[$(N#[N+]-[N-]),$([N-]=[N+]=N)]",Toxicophore,1,1,Litterature,General Toxicophores
2337,23,aziridine,"N1[$([CX4H2]),$([CX4H1][#6&!R]),$([CX4]([#6&!R])[#6&!R])][$([CX4H2]),$([CX4H1][#6&!R]),$([CX4]([#6&!R])[#6&!R])]1",Toxicophore,1,1,Litterature,General Toxicophores
2338,23,azo,[#6][NX2]=[NX2][#6],Toxicophore,1,1,Litterature,General Toxicophores
2339,23,azocyanamide,[N;R0]=[N;R0]C#N,Toxicophore,1,1,Litterature,General Toxicophores
2340,23,benzodioxolane,[CX4H2]1Oc2ccccc2O1,Toxicophore,1,1,Litterature,General Toxicophores
2341,23,beta_heterosubstituted_carbonyl,"[OD1&!R]=[$([CD3&!R]);!$([CD3&!R][#8])]CC([F,Br,I,Cl])",Toxicophore,1,1,Litterature,General Toxicophores
2342,23,betalactams,[OX1&!R]=C1CCN1C,Toxicophore,1,1,Litterature,General Toxicophores
2343,23,carbamate_thiocarbamate,"[NX3&!R][CX3&!R](=[OX1,SX1])[OX2&!R,#16&!R][#6]",Toxicophore,1,1,Litterature,General Toxicophores
2344,23,carbamic_acid,"[$([NX4+]),$([ND1&!R]),$([NX3&!H2]),$([NX3&!RH1][#6]),$([NX3&!R]([#6])[#6])][CD3&!R](=[OD1&!R])[OX2&!RH1,OX1-]",Toxicophore,1,1,Litterature,General Toxicophores
2345,23,carbazide,O=*N=[N+]=[N-],Toxicophore,1,1,Litterature,General Toxicophores
2346,23,carbodiimide,[#6][NX2]=C=[NX2][#6],Toxicophore,1,1,Litterature,General Toxicophores
2347,23,catechol,[OH]c1c([OH])cccc1,Toxicophore,1,1,Litterature,General Toxicophores
2348,23,chloramidine,[Cl]C([C&R0])=N,Toxicophore,1,1,Litterature,General Toxicophores
2349,23,coumarines,[OX1&!R]=c1ccc2ccccc2o1,Toxicophore,1,1,Litterature,General Toxicophores
2350,23,crown_2_2,"C[#8,#7,#16]CC[#8,#7,#16]CC[#8,#7,#16]C",Toxicophore,1,1,Litterature,General Toxicophores
2351,23,crown_2_3,"C[#8,#7,#16]CCC[#8,#7,#16]CC[#8,#7,#16]C",Toxicophore,1,1,Litterature,General Toxicophores
2352,23,crown_3_3,"C[#8,#7,#16]CCC[#8,#7,#16]CCC[#8,#7,#16]C",Toxicophore,1,1,Litterature,General Toxicophores
2353,23,cyanohydrins,[ND1&!R]#[CD2&!R][CX4&!R][OD2H1],Toxicophore,1,1,Litterature,General Toxicophores
2354,23,cyanophosphonate,P(OC)(OC)(=O)C#N,Toxicophore,1,1,Litterature,General Toxicophores
2355,23,cyclopropylamine,C1CC1[NX3&!R],Toxicophore,1,1,Litterature,General Toxicophores
2356,23,diazonium,"[c,C][N+&!R]#[N&!R]",Toxicophore,1,1,Litterature,General Toxicophores
2357,23,ellipticine,Cc1c2[nH]c3ccccc3c2c(C)c2cnccc12,Toxicophore,1,1,Litterature,General Toxicophores
2358,23,enamine,[CX3]=[CX3&!R][NX3&!R],Toxicophore,1,1,Litterature,General Toxicophores
2359,23,epoxide,[OX2r3]1[#6r3][#6r3]1,Toxicophore,1,1,Litterature,General Toxicophores
2360,23,fmoc,c12c(cccc1)c1c([CX4H1]2CO[CX3H0](=[OX1]))cccc1,Toxicophore,1,1,Litterature,General Toxicophores
2361,23,formic_acid_esters,[CX3H1&!R](=[OX1])[OX2&!R][#6],Toxicophore,1,1,Litterature,General Toxicophores
2362,23,furan,c1ccco1,Toxicophore,1,1,Litterature,General Toxicophores
2363,23,furocoumarines,[OX1&!R]=c1ccc2cc3ccoc3cc2o1,Toxicophore,1,1,Litterature,General Toxicophores
2364,23,halo_alkene,"[Br,F,I,Cl][$([CX3&!R][#6]),$([CX3&!RH1])]=[$([CX3&!R]([#6])[#6]),$([CX3&!RH1][#6]),$([CX3&!RH2])]",Toxicophore,1,1,Litterature,General Toxicophores
2365,23,halo_amine,"[CX4&!R][$([NX3&!RH1]),$([NX3&!R][#6])][Br,F,I,Cl]",Toxicophore,1,1,Litterature,General Toxicophores
2366,23,halopyrimidine,"c1cnc([F,Cl,Br,I])nc1",Toxicophore,1,1,Litterature,General Toxicophores
2367,23,hemiaminal,"[OX2&!RH1][$([CX4&!RH2]),$([CX4&!RH1][#6]),$([CX4&!R]([#6])[#6])][$([NX3&!RH2]),$([NX3&!RH1][#6]),$([NX3&!R]([#6])[#6])]",Toxicophore,1,1,Litterature,General Toxicophores
2368,23,hemiketal,"[OX2&!RH1][$([CX4&!RH2]),$([CX4&!RH1][#6]),$([CX4&!R]([#6])[#6])][$([OX2&!RH1]),$([OX2&!R][#6])]",Toxicophore,1,1,Litterature,General Toxicophores
2369,23,heteroatom_heteroatom_N_N,"[$([#6][NH1;!R]-[NH1;!R][#6]),$([#6][NH1;!R]-[N;!R]([#6])[#6]),$([#6][N;!R]([#6])-[N;!R]([#6])[#6])]",Toxicophore,1,1,Litterature,General Toxicophores
2370,23,heteroatom_heteroatom_N_S,"[$([#6][NH1;!R]-[SD2;!R][#6]),$([#6][N;!R]([#6])-[SD2;!R][#6])]",Toxicophore,1,1,Litterature,General Toxicophores
2371,23,heteroatom_heteroatom_O_N,"[$([#6][#8;!R][NH1;!R][#6]),$([#6][#8;!R][N;!R]([#6])[#6])]",Toxicophore,1,1,Litterature,General Toxicophores
2372,23,heteroatom_heteroatom_S_O,[#6][SD2;!R]-[#8;!R][#6],Toxicophore,1,1,Litterature,General Toxicophores
2373,23,heteroatom_heteroatom_S_S,[#6][SD2;!R][SD2;!R][#6],Toxicophore,1,1,Litterature,General Toxicophores
2374,23,high_risk_aniline,[NX3H2&!R]c1ccccc1,Toxicophore,1,1,Litterature,General Toxicophores
2375,23,hydantoin,[OX1]=C1[NX3H1]C(=[OX1])CN1,Toxicophore,1,1,Litterature,General Toxicophores
2376,23,hydralazine,n1ncc2ccccc2c1([NX3&!RH1][NX3&!RH2]),Toxicophore,1,1,Litterature,General Toxicophores
2377,23,hydrazide,[NX3&!R][NX3&!R][#6X3](=[OX1])[#6],Toxicophore,1,1,Litterature,General Toxicophores
2378,23,hydrazine,[#6][NX3&!RH1][NX3&!RH2],Toxicophore,1,1,Litterature,General Toxicophores
2379,23,hydrazone,[CX3&!R]=[NX2&!R][NX3&!R],Toxicophore,1,1,Litterature,General Toxicophores
2380,23,hydroxamic_acid,"[CX3&!R;$([H0][#6])](=[OD1])[#7X3;$([H1])][OX2&!RH1,OX1-]",Toxicophore,1,1,Litterature,General Toxicophores
2381,23,hydroxylamine,"[c,C;!$([#6]=[#8])][$([NX3&!RH1]),$([NX3&!R][#6])][OX2&!RH1]",Toxicophore,1,1,Litterature,General Toxicophores
2382,23,imidazole,[#6]n1cncc1,Toxicophore,1,1,Litterature,General Toxicophores
2383,23,imide,"[C,c][C;!R](=O)[N;!R][C;!R](=O)[C,c]",Toxicophore,1,1,Litterature,General Toxicophores
2384,23,imidoyl_halide,"[$([CX3&!RH1]),$([CX3&!RH0][#6])](=[NX2&!R])[F,Br,I,Cl]",Toxicophore,1,1,Litterature,General Toxicophores
2385,23,imine,[CX3]=[NX2!R],Toxicophore,1,1,Litterature,General Toxicophores
2386,23,isocyanate,[OD1&!R]=[CD2&!R]=[ND2&!R][#6],Toxicophore,1,1,Litterature,General Toxicophores
2387,23,isocyanide_isonitrile,[#6][#7+]#[#6-],Toxicophore,1,1,Litterature,General Toxicophores
2388,23,isothiocyanate,[SD1&!R]=[CD2&!R]=[ND2&!R][#6],Toxicophore,1,1,Litterature,General Toxicophores
2389,23,lawesson_reagent_derivative,[#6]P1(=S)SP(S1)(=S)[#6],Toxicophore,1,1,Litterature,General Toxicophores
2390,23,maleimide,C1=CC(=[OX1])NC1=[OX1],Toxicophore,1,1,Litterature,General Toxicophores
2391,23,masked_aniline,"[$([n]),$([#7H1]),$([#7H0;!$([NX3]=[O])])]c1ccccc1",Toxicophore,1,1,Litterature,General Toxicophores
2392,23,meta_aminophenol,c1([NX3&!R])cc([OX2&!RH1])ccc1,Toxicophore,1,1,Litterature,General Toxicophores
2393,23,michael_acceptors_double,"[#6]=[#6][$([#6]=[OX1&!R]),$([#6][#7&!R]),$([#6][#16!R])]",Toxicophore,1,1,Litterature,General Toxicophores
2394,23,michael_acceptors_triple,"[#6]#[#6][$([#6]=[OX1&!R]),$([#6][#7&!R]),$([#6][#16!R])]",Toxicophore,1,1,Litterature,General Toxicophores
2395,23,mustard_gas,[Cl]CCSCC[Cl],Toxicophore,1,1,Litterature,General Toxicophores
2396,23,n_acylated_azoles,[#6][CX3&!R]([r5])=[OX1],Toxicophore,1,1,Litterature,General Toxicophores
2397,23,n_oxide,C[N+]1(CCN(CC1)C2=C3C=CC=CC3=NC4=C(N2)C=C(C=C4)Cl)[O-],Toxicophore,1,1,Litterature,General Toxicophores
2398,23,nitramine,"[$([NX3][NX3&!R](=O)=O),$([NX3][NX3+&!R](=O)[O-]),$([NX3][NX3+&!R]([O-])[O-])][!#8]",Toxicophore,1,1,Litterature,General Toxicophores
2399,23,nitrile,[ND1&!R]#[CD2!R][#6],Toxicophore,1,1,Litterature,General Toxicophores
2400,23,nitro,"[$([NX3&!R](=O)=O),$([NX3+&!R](=O)[O-]),$([NX3+&!R]([O-])[O-])]",Toxicophore,1,1,Litterature,General Toxicophores
2401,23,nitrobenzene,"c1ccccc1[$([NX3&!R](=O)=O),$([NX3+&!R](=O)[O-]),$([NX3+&!R]([O-])[O-])]",Toxicophore,1,1,Litterature,General Toxicophores
2402,23,nitroso,"[OD1&!R]=[$([ND2&!R][#6]),$([ND2&!R][NX3])]",Toxicophore,1,1,Litterature,General Toxicophores
2403,23,o_thiocarbamate,[#6][OX2&!R][CX3&!R](=[SX1])[NX3&!R][#6],Toxicophore,1,1,Litterature,General Toxicophores
2404,23,ortho_aminophenol,c1([NX3&!R])c([OX2&!RH1])cccc1,Toxicophore,1,1,Litterature,General Toxicophores
2405,23,ortho_hydroxyanilines,"c1cccc([OX2&!RH1])c1[$([NX3&!RH2]),$([NX3&!RH1][#6]),$([NX3&!R]([#6])[#6])]",Toxicophore,1,1,Litterature,General Toxicophores
2406,23,orthonitrophenyl_ester,"[#6][CX3&!R](=[OX1])[OX2&!R]c1ccc([$([NX3&!R](=O)=O),$([NX3+&!R](=O)[O-]),$([NX3+&!R]([O-])[O-])])cc1",Toxicophore,1,1,Litterature,General Toxicophores
2407,23,orthoquinone,[OD1&!R]=C1C(=[OD1&!R])C=CC=C1,Toxicophore,1,1,Litterature,General Toxicophores
2408,23,oxime,[CX3]=[NX2][OX2H1],Toxicophore,1,1,Litterature,General Toxicophores
2409,23,oxonium,[O+],Toxicophore,1,1,Litterature,General Toxicophores
2410,23,para_aminophenol,c1([NX3&!R])ccc([OX2&!RH1])cc1,Toxicophore,1,1,Litterature,General Toxicophores
2411,23,para_hydroquinone,[OH]c1ccc([OH])cc1,Toxicophore,1,1,Litterature,General Toxicophores
2412,23,para_hydroxyanilines,"c1cc([OX2&!RH1])ccc1[$([NX3&!RH2]),$([NX3&!RH1][#6]),$([NX3&!R]([#6])[#6])]",Toxicophore,1,1,Litterature,General Toxicophores
2413,23,para_para_dihydroxybiphenyl,[OH]c1ccc(c2ccc([OH])cc2)cc1,Toxicophore,1,1,Litterature,General Toxicophores
2414,23,para_para_dihydroxystilbene,[OH]c1ccc([#6&!R]=[#6&!R]c2ccc([OH])cc2)cc1,Toxicophore,1,1,Litterature,General Toxicophores
2415,23,paranitrophenyl_ester,"C(=O)(C)Oc1ccc([$([NX3&!R](=O)=O),$([NX3+&!R](=O)[O-]),$([NX3+&!R]([O-])[O-])])cc1",Toxicophore,1,1,Litterature,General Toxicophores
2416,23,pentafluorophen_ester,C(=O)(C)Oc1c(F)c(F)c(F)c(F)c1(F),Toxicophore,1,1,Litterature,General Toxicophores
2417,23,perhaloketone,"[#6][CD3&!R](=[OD1&!R])[CD4&!R]([F,Br,I,Cl])([F,Br,I,Cl])[F,Br,I,Cl]",Toxicophore,1,1,Litterature,General Toxicophores
2418,23,peroxide,[#6][#8][#8][#6],Toxicophore,1,1,Litterature,General Toxicophores
2419,23,phenanthrene_het,c1cccc2c1c3c(cc2)cccc3,Toxicophore,1,1,Litterature,General Toxicophores
2420,23,phenol,[OX2H]c1ccccc1,Toxicophore,1,1,Litterature,General Toxicophores
2421,23,phosphorane,C=P,Toxicophore,1,1,Litterature,General Toxicophores
2422,23,phosphoric_acid_or_ester,"[#6,#1][OX2&!R][PX4&!R](=[OX1])([OX2&!R][#6,#1])[OX2&!R][#6,#1]",Toxicophore,1,1,Litterature,General Toxicophores
2423,23,polyenes,"[#6]=[CX3&!R][CX3&!R]=[$([CX3&!R][#6&!R]),$([CX3&!RH2])]",Toxicophore,1,1,Litterature,General Toxicophores
2424,23,propiolactone,[OX1&!R]=C1OCC1,Toxicophore,1,1,Litterature,General Toxicophores
2425,23,propiosultone,[OX1&!R]=[SX4]1(=[OX1&!R])OCCC1,Toxicophore,1,1,Litterature,General Toxicophores
2426,23,pyrrole,c1ccnc1,Toxicophore,1,1,Litterature,General Toxicophores
2427,23,quinone,"O=[#6]1[#6]:,=[#6][#6](=O)[#6]:,=[#6]1",Toxicophore,1,1,Litterature,General Toxicophores
2428,23,s_thiocarbamate,[#6][SX2&!R][CX3&!R](=[OX1])[NX3&!R][#6],Toxicophore,1,1,Litterature,General Toxicophores
2429,23,sulfonate_ester,"[#6][OD2&!R]S(=[OX1])(=[OX1])[#6,#1]",Toxicophore,1,1,Litterature,General Toxicophores
2430,23,sulfone,"[$([#16X4&!R](=[OX1])(=[OX1])([#6])[#6]),$([#16X4+2&!R]([OX1-])([OX1-])([#6])[#6])]",Toxicophore,1,1,Litterature,General Toxicophores
2431,23,sulfonic_acid,"[#6][SX4&!R](=[OX1])(=[OX1])[$([OX2H]),$([OX1-])]",Toxicophore,1,1,Litterature,General Toxicophores
2432,23,sulfonic_acid_ester,"[#6][SX4&!R](=[OX1])(=[OX1])[$([OX2&!R][#6,#1]),$([OX1-])]",Toxicophore,1,1,Litterature,General Toxicophores
2433,23,sulfonium,[SX3+],Toxicophore,1,1,Litterature,General Toxicophores
2434,23,sulfonyl_cyanide,"[#6][SD4&!R,SD4+2&!R](=[OD1&!R])(=[OD1&!R])[CD2&!R]#[NX1]",Toxicophore,1,1,Litterature,General Toxicophores
2435,23,sulfonyl_halide,"[#6][#16]([F,Cl,I,Br])(=[#8])=[#8]",Toxicophore,1,1,Litterature,General Toxicophores
2436,23,sulfonyl_urea,[NX3H1][CX3](=[OX1])[NX3H1][SX4](=[OX1])=[OX1],Toxicophore,1,1,Litterature,General Toxicophores
2437,23,sulfoxide,"[$([#16X3](=[OX1])([#6])[#6]),$([#16X3+]([OX1-])([#6])[#6])]",Toxicophore,1,1,Litterature,General Toxicophores
2438,23,sulphanylamino,[#6][NX3H1][SX2H1],Toxicophore,1,1,Litterature,General Toxicophores
2439,23,terminal_vinyl,[CX3H1&!R]=[CX3H2&!R],Toxicophore,1,1,Litterature,General Toxicophores
2440,23,thiazole,s1ccnc1,Toxicophore,1,1,Litterature,General Toxicophores
2441,23,thiazolidinedione,S1C(=[OX1])[NX3H1]C(=[OX1])C1,Toxicophore,1,1,Litterature,General Toxicophores
2442,23,thioacetal,[#6][CX4&!R]([#16&!R][#6])[#16&!R][#6],Toxicophore,1,1,Litterature,General Toxicophores
2443,23,thioamide,[#6][CX3&!R](=[SX1&!R])[NX3]([#6])[#6],Toxicophore,1,1,Litterature,General Toxicophores
2444,23,thiocarbonyl_aromatic,"[C,c]=[SX1&!RH0]",Toxicophore,1,1,Litterature,General Toxicophores
2445,23,thioester,"[OX1&!R]=[c,C][SX2]",Toxicophore,1,1,Litterature,General Toxicophores
2446,23,thioic_acid,"[$([CX3]([OX2H1])=S),$([CX3]([SX2H1])=O),$([CX3]([SX2H1])=S)]",Toxicophore,1,1,Litterature,General Toxicophores
2447,23,thioketone,[SD1&!R]=[#6],Toxicophore,1,1,Litterature,General Toxicophores
2448,23,thiol,[#6][SX2H1&!R],Toxicophore,1,1,Litterature,General Toxicophores
2449,23,thiophene,s1cccc1,Toxicophore,1,1,Litterature,General Toxicophores
2450,23,thiourea,"[$([NX3&!RH2]),$([NX3&!RH1][#6]),$([NX3&!R]([#6])[#6])][CX3&!R](=[SX1&!R])[$([NX3&!RH2]),$([NX3&!RH1][#6]),$([NX3&!R]([#6])[#6])]",Toxicophore,1,1,Litterature,General Toxicophores
2451,23,toxoflavins,CN1C2=NC(=O)N(C(=O)C2=NC=N1)C,Toxicophore,1,1,Litterature,General Toxicophores
2452,23,triacyloxime,C(=O)N(C(=O))OC(=O),Toxicophore,1,1,Litterature,General Toxicophores
2453,23,triazenes,[NX3&!R][NX2&!R]=[NX2&!R],Toxicophore,1,1,Litterature,General Toxicophores
2454,23,triazine,"[$([ND1&!R]),$([NX3&!RH2]),$([NX3&!RH1][#6])][ND2&!R]=[$([ND1&!R]),$([NX2&!R][#6]),$([NX2&!RH1])]",Toxicophore,1,1,Litterature,General Toxicophores
2455,23,triazole,[#6]n1cncn1,Toxicophore,1,1,Litterature,General Toxicophores
2456,23,triflate,OS(=O)(=O)C(F)(F)F,Toxicophore,1,1,Litterature,General Toxicophores
2457,23,triphenyl,c1ccccc1[CX4&!R](c1ccccc1)c1ccccc1,Toxicophore,1,1,Litterature,General Toxicophores
